SeenRef: How Reference Choice Distorts Few-Shot Style-Adaptation Scores

Few-shot style adaptation is evaluated by asking an authorship verifier how close a system's output is to reference texts by the target author, and the score is read as closeness to that author. We show that the score depends on which texts serve as the reference: when they are the system's own examples, as in the three protocols we read, it is not a reliable measure of closeness to the author. On a Korean and English benchmark where the author's own text is known, a reference that the adapter was trained on places its output closer to the author than unseen references do, and on LUAR above the author. Memorisation alone does not explain this: an adapter that reproduces its training texts in 1.7% of cases has the same estimated inflation as one that does so in 95.5%, and the inflation persists, somewhat reduced, when shared spans are masked. Two simple remedies fall short. Early stopping makes the inflation of the default adapter undetectable but degrades its outputs, and scoring against the author's own text with the same verifier confounds style with shared wording. We introduce SeenRef, which rescores outputs against several unseen texts by the author and reports the difference. With two simple filters, the same score selects outputs closer to the author's text. We detect no inflation with a larger training set or in a scaled-down rerun of AuthorMix.

==> anc/full_results.md <==
# Full result ledger

This file is the appendix of the verified working manuscript, unchanged: every robustness variant and interval behind the arXiv paper, in the manuscript's own numbering (A.1 to A.18). The paper's appendix cites it as "ledger A.x". References to Sections 1 to 5 and to Tables 1 and 2 follow the working manuscript, whose Table 2 is the paper's Table 3. Commands and result files are in supplement_s1.md.

## Appendix checklist

- Checklist: answers to the ACL Responsible NLP Research Checklist, each with the sections that carry it; the commands, result files and settings files behind each section are listed in supplementary material S1.
- Checklist A1 (limitations): yes; the Limitations section, with the full lines in Appendix A.9.
- Checklist A2 (risks): yes; the Ethics statement (identification risk, dual use, third-party processing), with the full statement in Appendix A.10.
- Checklist B (artifacts): yes. Used: Korean Wikipedia discussion comments and Wikisource works, the Blog Authorship Corpus, the ConvoKit Wikipedia Talk Pages Corpus (danescu-niculescu-mizil-2012-echoes), base models Qwen3-8B, Qwen3-32B (yang-2025-qwen3) and Gemma 3 12B (gemma-2025-gemma3), and encoders including LUAR and KLUE RoBERTa-base (park-2021-klue). Created: the bullet-to-text benchmark (index files, prompts and rebuild scripts), the M2 verifier and the per-author adapters.
- Checklist B1 (citations): yes; the methods, encoders, LambdaG and the Blog Authorship Corpus are cited (Sections 2 and 3.1, Appendices A.4 and A.10), and the other models and corpora in Checklist B. KoELECTRA and ko-sroberta-multitask have no paper and are named by their model ids (Appendices A.1, A.3 and A.4).
- Checklist B2 (licences): yes; data and LLM-output terms in the Ethics statement and Appendix A.10; models: Apache-2.0 (Qwen3, LUAR, KoELECTRA-v3), Gemma Terms of Use (Gemma 3), none stated (KLUE RoBERTa-base, ko-sroberta-multitask); no adapter weights released.
- Checklist B3 (intended use): yes; Appendix A.10 states the intended use of the verifier and of the per-author adapters and keeps the blog posts to research use without redistribution.
- Checklist B4 (personal information, offensive content): partly; texts are not redistributed, author ids are pseudonymous, not anonymous, and user names are masked for raters (Ethics statement, Appendix A.10); no screening for offensive content is reported.
- Checklist B5 (documentation): yes for language, site and register (Sections 3.1 and 3.2, Appendix A.7); demographic data exist only as the blog age groups (Appendix A.10).
- Checklist B6 (statistics and splits): yes; works, pairs, authors and author-disjoint folds in Sections 3.1, 3.2 and 3.4 and Appendices A.7 and A.8.
- Checklist C1 (parameters, compute): yes; model sizes in Sections 3.2 and 3.4 and Appendices A.4 and A.15, one desktop machine in the Ethics statement and Appendix A.10; the run logs record about 107 hours of wall-clock time on that machine for the reported results (M2 verifiers 34, bullet study 54, k curve 19, rounded to sum to the total; API calls, baselines and M1 not included), per study in supplementary material S1.
- Checklist C2 (setup, hyperparameters): yes; Sections 3.2 and 3.4 and Appendices A.4, A.14 and A.15; settings were fixed before each run by a committed rule, and supplementary material S1 lists the rule commits of all 32 confirmatory verdicts (Appendix A.9) and of the report-only checks it names, and the files of the one learning-rate selection (the expanded encoder pair classifiers).
- Checklist C3 (descriptive statistics): yes; paired bootstrap intervals and pre-specified verdict rules throughout (Sections 3.4, 4 and 5): 97.5% (Bonferroni) for the verifier verdicts of Section 3.4; all others 95%, except the report-only LLM judges of A.8, which keep the levels of the human rating task (97.5% for its two adapter comparisons, 90% for the original), H2 against the best baseline (A.14, 97.5%), and M2 and overlap in the Section 5 summary of the three training budgets (98.33%, Bonferroni over three regimes); the number of verdicts, the absence of a multiplicity correction and the seed counts in the Limitations section.
- Checklist C4 (packages): yes; MLX (Section 3.4, Appendix A.4); chrF (popovic-2015-chrf; β = 2) from sacreBLEU v2.6.0 (post-2018-call), signature nrefs:1|case:mixed|eff:yes|nc:6|nw:0|space:no.
- Checklist D (human participants): no; no human evaluation or annotation was run; the designed task, with consent, pay and review, is in the Ethics statement and Appendix A.10; D1–D5 do not apply.
- Checklist E1 (AI assistants): yes. LLMs are research instruments (bullet lists, normalisation, baselines and the report-only judges of A.8; see the Ethics statement and Appendix A.10). An AI coding assistant (Claude Code) wrote and ran the experiment code and drafted text under the author's direction; every quoted number is re-read from the result files by a number-check script (supplementary material S1).
- Pre-specification: every rule this paper calls pre-specified or fixed before its run was committed to our private version-control repository before that run (no public registry was used, as in Appendix A.9); the anonymous copy holds an English excerpt of each rule whose commit supplementary material S1 lists (31 commits), with its full commit hash and time (`preregistration/`; a copy of the rule text, not the git history); the other rules have no excerpt there.

## Appendix A: Full results (outside the page limit)

Each subsection gives the full result lines behind one body section. Table A21, after the worked example, lists every evaluation set and its size.

By body section: Section 1: A.17; Section 3: A.1, A.2, A.3, A.4, A.5, A.6, A.7, A.16, A.18; Section 4: A.11; Section 5: A.8, A.12, A.13, A.14, A.15; Limitations and ethics: A.9, A.10.

### A.1 Encoder diagnostic study on the literary corpus (full text of Section 3.4)

This section reports the diagnostic study that preceded the wiki benchmark, run on the literary corpus (Section 3.4), together with a matched English control (S1.2.2) on blog posts and on the wiki comments of Section 3.1, added after the benchmark, and asks why English-trained and multilingual encoders fail on Korean. It separates three causes: content leakage, truncation, and morphological position. All numbers are report-only (no pre-specified verdict); those of S1.2.1 and S1.2.3 to S1.2.6 predate the wiki benchmark. The seven subsections, with their scripts and files, are in supplementary material S1 (S1.2).

### A.2 Robustness and diagnostics (full lines of Section 3.4)

- Signature residue (report only; rule fixed before running): 202 of 1,010 triples contain a user mention, a "--" signature, a date or "(UTC)" in the anchor, positive or negative. On the other 808 triples, M2 scores 0.8214 against 0.7245 for the best baseline (+0.0969, 97.5% CI [+0.0742, +0.1214]) and 0.7469 for the supervised character n-gram verifier (+0.0746, 97.5% CI [+0.0507, +0.0990]; author-cluster [+0.0486, +0.1004]). On fold 0 alone (40 flagged triples), excluding them, M2 0.8718 and TF-IDF 0.7659.
- Length (post hoc, report-only; rule fixed before running): a length-only score (−|difference of log character counts|) reaches 0.5385 pooled AUC (95% CI [0.5129, 0.5613]) on the 460-token texts. On the 461 of 1,010 triples whose positive is not closer in length to the anchor than the negative, M2 scores 0.8018 against 0.6819 for the character n-gram verifier: +0.1199, 97.5% CI [+0.0856, +0.1567]; author-cluster [+0.0841, +0.1551].
- User mentions (post hoc, report-only; rule fixed before running): a score using only mentioned-name overlap reaches 0.5184 pooled AUC (95% CI [0.5114, 0.5254]). On the 952 of 1,010 triples whose anchor shares no mentioned name with the positive or the negative, M2 scores 0.8227 against 0.7486 for the character n-gram verifier: +0.0740, 97.5% CI [+0.0518, +0.0967]; author-cluster [+0.0480, +0.0979].
- Training-loss shape (per fold in Table A1): in every fold, train loss was within 0.03 of ln2/2 (0.347) at every logged step from step 50 through at least step 175, and no fold ended in that band (final train 0.196 to 0.272). Loss accounting: the mlx_lm completion mask trains the one-token answer and the padding token after it (8 trained tokens per step of 4 pairs) and logs their mean, so a chance answer (ln 2) with fitted padding gives ln2/2; scores read only the answer and lean to no (above 0 on 39.1% of 2,020 two-per-triple pairs), a shift that AUC and within-work differences ignore. The step-1 validation loss (8.971 to 9.032) is taken before any update and is the same under seed 1; the two tokens were not logged apart. Every M2 run is one 750-step pass over the 3,000 training pairs. (Report only; rule fixed before scoring.) The saved step-250 and step-500 checkpoints, on the 1,010 triples, give pooled AUC 0.7080 and 0.7606 against 0.8263 at step 750 (differences −0.1182 [−0.1351, −0.1011] and −0.0656 [−0.0754, −0.0559]).
- Per fold (logged every 25 steps; a–b inclusive):

| Fold | Train | Val. 1 | Val. 250 | Val. 500 | Val. 750 | Steps near ln2/2 |
|:-:|--:|--:|--:|--:|--:|---|
| 0 | 0.224 | 9.032 | 0.627 | 0.256 | 0.228 | 50–200, 300, 450 |
| 1 | 0.241 | 8.971 | 0.315 | 0.253 | 0.257 | 50–200, 250 |
| 2 | 0.214 | 9.029 | 0.340 | 0.301 | 0.249 | 50–200, 250, 300, 400 |
| 3 | 0.196 | 9.000 | 0.293 | 0.305 | 0.205 | 50–175, 225, 300, 350, 375 |
| 4 | 0.272 | 9.023 | 0.323 | 0.306 | 0.269 | 50–250, 300, 325, 400, 500, 550 |

Table A1: Main split, M2 training per fold: train loss at step 750, validation loss at steps 1, 250, 500 and 750, and the logged steps at which train loss was within 0.03 of ln2/2.

- Literary-corpus re-run of the main setting (lr 1e-5, seed 0; pre-specified; verdict): finished on all five folds (358 triples). M2 0.6380 vs the best of the four literary baselines on the same triples, which is full-length word-final frequency (0.7026; the other three: word-final frequency on 460 tokens 0.6567, character 1-4 gram TF-IDF on 460 tokens 0.6431, full-length character 1-4 gram TF-IDF 0.6187): −0.0646, 97.5% CI [−0.1095, −0.0184]. Per fold in Table A2 (ln2/2 = 0.347; wiki main run: 8 to 14 logged steps near it). The lr 1e-4 adapter on the same fold-0 triples scored 0.5445 (lr 1e-5 − lr 1e-4 +0.1498). M2 is below the best baseline, full-length word-final frequency (97.5% upper bound below zero). Mean of the per-fold AUCs instead of one pooled ROC (report only, not part of the rule): M2 0.6604 vs 0.7064.

| Fold | Val. loss | Steps near ln2/2 | At the end |
|:-:|--:|--:|:-:|
| 0 | 0.270 | 21 of 30 | no |
| 1 | 0.360 | 26 of 30 | no |
| 2 | 0.286 | 25 of 30 | no |
| 3 | 0.318 | 29 of 30 | yes |
| 4 | 0.373 | 29 of 30 | yes |

Table A2: Literary-corpus re-run of M2, per fold: validation loss at step 750, logged steps with train loss within 0.03 of ln2/2, and whether the run ended in that band.

- Share of scores above 0 per fold in Table A3, reported because AUC ignores calibration and no accuracy or threshold is claimed.

| Fold | Positive | Negative |
|--:|--:|--:|
| 0 | 0.604 | 0.094 |
| 1 | 0.426 | 0.064 |
| 2 | 0.703 | 0.252 |
| 3 | 0.708 | 0.203 |
| 4 | 0.688 | 0.168 |

Table A3: Main split: share of M2 scores above 0 for positive and for negative triples, per fold.

- Seed repeat (pre-specified): seed 1 finished on all five folds (1,010 triples). M2 seed 1 0.8341 vs the best baseline on the same triples (character 1-4 gram TF-IDF on the first 460 tokens, 0.7273): +0.1068, 97.5% CI [+0.0865, +0.1290], author-cluster 97.5% CI [+0.0842, +0.1309]; the M2 claim holds under seed 1. Report only: seed 1 − seed 0 on the same triples +0.0078, 95% CI [−0.0022, +0.0185]; mean of the two seeds' scores 0.8478; per fold in Table A4 (seed-1 validation loss at step 750):

| Fold | Seed 0 | Seed 1 | Seed-1 val. loss |
|:-:|--:|--:|--:|
| 0 | 0.8696 | 0.8574 | 0.242 |
| 1 | 0.8354 | 0.8499 | 0.258 |
| 2 | 0.8133 | 0.8088 | 0.333 |
| 3 | 0.8493 | 0.8615 | 0.219 |
| 4 | 0.8460 | 0.8797 | 0.375 |

Table A4: Main split, M2 seed repeat: ROC-AUC per fold for seeds 0 and 1, and the seed-1 validation loss at step 750.

- Template and markup residue on the second split (report only): S1.
- End-only and end-masked inputs (second split, report only; rule fixed before scoring; 736 triples, all five folds): the M2 adapters of the second split re-scored without re-training on the two variants of S1.2.1 applied to the same 460-token texts (per-character masks, prompt template untouched, no further truncation). Pooled AUC original 0.7986, end-only 0.6455, end-masked 0.6288. Original − end-only +0.1531, 97.5% CI [+0.1314, +0.1729]; original − end-masked +0.1698, 97.5% CI [+0.1486, +0.1906]; end-only − end-masked +0.0167, 97.5% CI [+0.0001, +0.0334], author-cluster [+0.0005, +0.0335]. Reading (fixed in advance, on the end-only − end-masked interval): the verifier keeps more of its accuracy when only word ends are visible than when they are masked, so its wiki margin draws on word-final information, as the word-final count does in S1.2.5. The 97.5% bound that decides the reading is within 0.01 of zero (+0.0001), so the reading sits at the boundary of the rule. End-only − end-masked is positive in 5 of 5 folds (per-fold AUCs in Table A5). Per-fold mean AUC original 0.8312, end-only 0.7453, end-masked 0.7131; the pooled values are lower because each fold's adapter has its own score zero point (fold 4 negative, as for the original scores in 3.4). Against the best surface baseline re-chosen on the original text (word-final frequency on full text, 0.7298): end-only − baseline −0.0843, 97.5% CI [−0.1146, −0.0520]; end-masked − baseline −0.1010, 97.5% CI [−0.1320, −0.0675]; on word ends alone the verifier falls below the best surface baseline computed on the original text. Visible Hangul share end-only 0.530, end-masked 0.670; Qwen3 tokens per text, median (maximum): original 370 (462), end-only 525 (1280), end-masked 436 (597). Share of scores above 0 (positive / negative): original 0.580 / 0.162, end-only 0.822 / 0.803, end-masked 0.868 / 0.817; the literary-corpus values of the same variants are in S1.2.5.

| Fold | Original | End-only | End-masked | Difference |
|:-:|--:|--:|--:|--:|
| 0 | 0.7993 | 0.7230 | 0.6739 | +0.0491 |
| 1 | 0.8193 | 0.7397 | 0.7095 | +0.0302 |
| 2 | 0.8495 | 0.7318 | 0.7103 | +0.0215 |
| 3 | 0.8408 | 0.7719 | 0.7528 | +0.0191 |
| 4 | 0.8472 | 0.7599 | 0.7188 | +0.0411 |

Table A5: Second split: ROC-AUC per fold of M2 on the original, end-only and end-masked inputs, and the difference end-only − end-masked.

### A.3 LoRA pair verifier (full lines of Section 3.4)

- Five folds pooled (1,010 triples): 0.8263 vs best pooled baseline 0.7273 (character 1-4 gram TF-IDF on the first 460 tokens), +0.0990, 97.5% CI [+0.0783, +0.1223]; author-cluster [+0.0757, +0.1236]. It passes the pre-specified rule (a go, A.9).
- Pooled AUC mixes per-fold score scales (report only, verdict unchanged): macro-average over folds M2 0.8427 vs baseline 0.7285, +0.1142, within-fold bootstrap 97.5% CI [+0.0941, +0.1369].
- M2 − M1 on the pooled triples: +0.0673 [+0.0446, +0.0905] (M1 0.7590).
- Pooled win rate: 0.8495 vs 0.7505, +0.0990, 97.5% CI [+0.0668, +0.1327].
- Per fold (Table A6):

| Fold | M2 | Baseline | Difference | Train-pair AUC |
|:-:|--:|--:|--:|--:|
| 0 | 0.8696 | 0.7551 | +0.1145 | 0.9551 |
| 1 | 0.8354 | 0.6947 | +0.1407 | 0.9437 |
| 2 | 0.8133 | 0.6892 | +0.1241 | 0.9599 |
| 3 | 0.8493 | 0.7564 | +0.0928 | 0.9464 |
| 4 | 0.8460 | 0.7471 | +0.0990 | 0.9475 |

Table A6: Main split: ROC-AUC per fold of M2 and of the best pooled baseline, their difference, and the AUC of M2 on its own training pairs.

- Against zero-shot GPT-4.1 (LIP prompt), five folds pooled: M2 0.8263 vs 0.6860, +0.1402, 97.5% CI [+0.1156, +0.1647]; author-cluster [+0.1166, +0.1646]. The lower bound is above 0, so the claim against zero-shot GPT-4.1 is kept (claim guard in Section 3.4).
- Two non-Anthropic judges (post hoc, report only; rule fixed before running), via OpenRouter with this prompt plus a confidence key (score = confidence / 100), on the same 2,020 pairs (two per triple): GPT-6.1 Sol 0.8203 [0.8023, 0.8386], M2 − Sol +0.0059, 97.5% CI [−0.0165, +0.0286], not separable; Gemini 4 Argon 0.4609 [0.4363, 0.4849], below chance though 83.4% of its yes/no answers are right, M2 − Argon +0.3653 [+0.3364, +0.3940]. Answer-signed (post hoc: confidence read as certainty in the judge's own answer, Table A23 ‡): Argon 0.9176 [0.9056, 0.9287], above M2 (M2 − Argon −0.0914 [−0.1090, −0.0740]); Sol 0.6689 [0.6442, 0.6932], below M2 (+0.1574 [+0.1305, +0.1828]).
- Claude Opus 5.5 (post hoc, report only; rule fixed before running; Claude Code CLI), same pairs and prompt, answer yes/no, confidence, Korean confidence (AUC: Table A23); M2 − Opus, 97.5% (author-cluster): −0.0208 [−0.0403, −0.0010] ([−0.0423, +0.0007]); −0.0939 [−0.1103, −0.0776] ([−0.1126, −0.0762]); −0.0902 [−0.1068, −0.0737] ([−0.1082, −0.0729]).
- Against the supervised surface-feature verifier (best of four variants on the same triples), five folds pooled: M2 0.8263 vs character TF-IDF on full text 0.7549, +0.0714, 97.5% CI [+0.0507, +0.0945]; author-cluster [+0.0472, +0.0950]. The lower bound is above 0, so the claim is not lowered (claim guard in Section 3.4).
- Second split (pre-specified; 371 authors from the forum plus four talk namespaces, all five folds, 736 triples, same M2 setting and the same twelve baselines): M2 0.7986 vs the best baseline re-chosen on these triples (word-final frequency on full text, 0.7298): +0.0688, 97.5% CI [+0.0385, +0.0988]; author-cluster [+0.0395, +0.0995]; the margin holds on the second split.
- Report only (second split): per fold in Table A7; by the positive's page class (n; M2 / baseline / difference, 97.5% CI): User talk (232; 0.7974 / 0.7435 / +0.0540, [+0.0048, +0.1061]); Wikipedia (225; 0.7792 / 0.7091 / +0.0701, [+0.0065, +0.1350]); forum (126; 0.7999 / 0.7492 / +0.0507, [−0.0183, +0.1214]); Talk (104; 0.8266 / 0.7237 / +0.1029, [+0.0301, +0.1771]); Wikipedia talk (49; 0.8278 / 0.7147 / +0.1131, [−0.0015, +0.2328]); the pooled AUC mixes these per-fold score scales, so it sits below every per-fold value; macro-average over folds M2 0.8312 vs baseline 0.7304 (point estimates).

| Fold | M2 | Baseline | Diff. | Pair AUC | Val. loss | Pos. > 0 | Neg. > 0 |
|:-:|--:|--:|--:|--:|--:|--:|--:|
| 0 | 0.7993 | 0.7574 | +0.0418 | 0.9168 | 0.268 | 0.736 | 0.270 |
| 1 | 0.8193 | 0.7077 | +0.1116 | 0.9275 | 0.261 | 0.703 | 0.189 |
| 2 | 0.8495 | 0.7083 | +0.1412 | 0.9070 | 0.273 | 0.669 | 0.149 |
| 3 | 0.8408 | 0.7297 | +0.1111 | 0.8642 | 0.264 | 0.733 | 0.199 |
| 4 | 0.8472 | 0.7489 | +0.0984 | 0.9097 | 0.412 | 0.055 | 0.000 |

Table A7: Second split, per fold: ROC-AUC of M2 and of the best pooled baseline, difference, AUC on the training pairs, validation loss at step 750, and the share of scores above 0 for positives (Pos.) and negatives (Neg.).

- Supervised encoder pair classifiers (second split, report only; rule fixed before download or training; 736 triples, all five folds): KLUE RoBERTa-base 0.6341, KoELECTRA-v3 base 0.5937 against M2 0.7986 and the best surface baseline re-chosen on these triples (word-final frequency on full text, 0.7298). M2 − KLUE RoBERTa-base: +0.1645, 97.5% CI [+0.1368, +0.1926]; author-cluster [+0.1354, +0.1968]. M2 − KoELECTRA-v3 base: +0.2049, 97.5% CI [+0.1714, +0.2379]; author-cluster [+0.1699, +0.2412]. KLUE RoBERTa-base − best surface baseline: −0.0957, 97.5% CI [−0.1310, −0.0620]. KoELECTRA-v3 base − best surface baseline: −0.1362, 97.5% CI [−0.1737, −0.0997]. Reading (fixed in advance, from the encoder with the higher pooled AUC, KLUE RoBERTa-base): the M2 margin is not explained by supervised pair learning alone; both encoders are below the best surface baseline on the same triples. Per fold in Tables A8 and A9 (five-fold mean: 67.8% of the training pairs truncated for KLUE RoBERTa-base); runs whose validation-pair accuracy stayed at or below 0.55 (chance 0.5): 5 of 10; KLUE RoBERTa-base − KoELECTRA-v3 base +0.0405, 95% CI [+0.0089, +0.0688] (report only).

| Fold | KLUE RoBERTa-base | KoELECTRA-v3 base | M2 |
|:-:|--:|--:|--:|
| 0 | 0.6022 | 0.6051 | 0.7993 |
| 1 | 0.6349 | 0.4907 | 0.8193 |
| 2 | 0.6025 | 0.6490 | 0.8495 |
| 3 | 0.6291 | 0.6094 | 0.8408 |
| 4 | 0.7333 | 0.6602 | 0.8472 |

Table A8: Second split: ROC-AUC per fold of the two supervised encoder pair classifiers and of M2.

| Fold | Val. acc. K | Val. acc. E | Trunc. K | Trunc. E | Loss K | Loss E |
|:-:|--:|--:|--:|--:|--:|--:|
| 0 | 0.6150 | 0.5700 | 0.683 | 0.680 | 0.625 | 0.552 |
| 1 | 0.6600 | 0.5000 | 0.669 | 0.670 | 0.599 | 0.695 |
| 2 | 0.5000 | 0.5600 | 0.689 | 0.690 | 0.694 | 0.582 |
| 3 | 0.6200 | 0.5000 | 0.685 | 0.684 | 0.662 | 0.613 |
| 4 | 0.5150 | 0.5000 | 0.664 | 0.660 | 0.585 | 0.693 |

Table A9: Second split, encoder pair classifiers per fold (K: KLUE RoBERTa-base, E: KoELECTRA-v3 base): accuracy on the 200 held-out validation pairs, share of training pairs truncated to the 512-token budget, and last logged training loss.

- Budget-expanded encoder pair classifiers (second split, report only; rule fixed before any run; 736 triples, all five folds, three seeds at the learning rate chosen on the validation pairs): KLUE RoBERTa-base (lr 1e-5) pooled AUC 0.6891, 0.6937, 0.6745 (mean 0.6858); KoELECTRA-v3 base (lr 1e-5) pooled AUC 0.6616, 0.6369, 0.6391 (mean 0.6459); against M2 0.7986 and the best surface baseline (0.7298). M2 − KLUE RoBERTa-base: seed 0 +0.1095, 97.5% CI [+0.0831, +0.1356]; seed 1 +0.1049, 97.5% CI [+0.0790, +0.1300]; seed 2 +0.1241, 97.5% CI [+0.0969, +0.1496]. M2 − KoELECTRA-v3 base: seed 0 +0.1370, 97.5% CI [+0.1065, +0.1651]; seed 1 +0.1617, 97.5% CI [+0.1321, +0.1898]; seed 2 +0.1595, 97.5% CI [+0.1286, +0.1884]. KLUE RoBERTa-base − best surface baseline (97.5% CI): seed 0 −0.0408 [−0.0728, −0.0087]; seed 1 −0.0361 [−0.0702, −0.0023]; seed 2 −0.0553 [−0.0880, −0.0227]. KoELECTRA-v3 base − best surface baseline (97.5% CI): seed 0 −0.0683 [−0.1016, −0.0350]; seed 1 −0.0930 [−0.1271, −0.0592]; seed 2 −0.0907 [−0.1222, −0.0572]. Reading (fixed in advance, from the encoder with the higher mean, KLUE RoBERTa-base): the M2 margin is not explained by the budget-expanded encoder pair classifier either (all three seeds); KLUE RoBERTa-base is below the best surface baseline on all three seeds. Learning-rate grid at seed 0 (pooled AUC / mean validation-pair AUC): KLUE RoBERTa-base lr 1e-5 0.6891 / 0.6615, lr 2e-5 0.6780 / 0.6212, lr 3e-5 0.6385 / 0.6252; KoELECTRA-v3 base lr 1e-5 0.6616 / 0.6517, lr 2e-5 0.6566 / 0.6412, lr 3e-5 0.6409 / 0.6317. Selected rate at seed 0 minus the fixed-budget run of the same encoder: KLUE RoBERTa-base +0.0549, 95% CI [+0.0355, +0.0736]; KoELECTRA-v3 base +0.0679, 95% CI [+0.0427, +0.0936]. Five-fold mean at seed 0: 58.1% of the training texts cut for KLUE RoBERTa-base. Runs whose validation-pair accuracy stayed at or below 0.55 (chance 0.5): 11 of 50 (fixed budget: 5 of 10). Three-seed score ensemble (report only, not a single model): KLUE RoBERTa-base 0.6951, KoELECTRA-v3 base 0.6517.
- Fold 0 only (202 triples), judged first as a preliminary check and superseded by the five-fold verdict above (afterwards only the fold list grew, by a rule committed before folds 1–4 ran):
  - 0.8696 vs best fold-0 baseline 0.7551 (character TF-IDF, 460 tokens), +0.1145, 97.5% CI [+0.0681, +0.1616]; author-cluster [+0.0614, +0.1693]. M2 − M1 on the same triples: +0.1167 [+0.0692, +0.1669].
  - Win-rate definition, fold 0: 0.8762 vs 0.7772, +0.0990, 97.5% CI [+0.0272, +0.1708].
  - By negative type, fold 0: same-page negatives 0.8722 (180), same-year negatives 0.8595 (22).
  - Zero-shot Qwen3-8B (no adapter), fold 0: 0.6846. Training-pair AUC, fold 0 (200 sampled pairs): 0.9551.

### A.4 Methods (full lines of Section 3.4)

- Scoring protocol: each method assigns a score s(anchor, x). Pooled ROC-AUC over all positive scores s(a, p) versus all negative scores s(a, n) (not per-triple win rate; the latter is reported as a sensitivity check).
- Baselines (existing or public code, not re-implemented):
  - Word-final frequency (300 features, standardised on 2,000 training-author works), cosine: the relative frequencies of the last one and the last two characters of each whitespace-separated token (surrounding punctuation stripped, tokens of at least two characters) and of every punctuation or symbol character, the 300 most frequent in the reference works. Section 3.4 computes the same feature on the literary corpus, and the pre-specified reading of the end-only test (Appendix A.2, S1.2.7) calls it the word-final count.
  - Character 1-4 gram TF-IDF, cosine.
  - LambdaG (public code, order 10, 30 reference impostors), variants on original text and on word-final-only text.
  - bge-m3 (chen-2024-bge-m3; CLS, 512 tokens) and LUAR-MUD (rivera-soto-2021-luar; 512 tokens), cosine.
  - Each on full text and on the first 460 Qwen3 tokens (the verifier's input).
- Supervised surface-feature verifier (added post hoc, after the M1 and fold-0 M2 results; rule fixed before running): the standard AV construction of weerasinghe-2021-fvd (PAN 2021), |x_a − x_b| of two feature vectors plus their cosine, fed to logistic regression (C = 1, liblinear), trained on the same 3,000 training pairs per fold as M2. Features: character 1-4 gram TF-IDF fitted on the training-pair texts, or the 300 standardised word-final frequencies; full text and 460 tokens. The public PAN code depends on English taggers, so we assemble the core from scikit-learn components. Outside the pre-specified baselines, it does not change the verdicts; it tests whether the gains come from supervision rather than the LLM.
- Supervised encoder pair classifiers (second split only; report only, rule fixed before download or training): two public Korean encoders, KLUE RoBERTa-base (`klue/roberta-base`, about 110M parameters) and KoELECTRA-v3 base discriminator (`monologg/koelectra-base-v3-discriminator`), each fine-tuned as a sentence-pair classifier (Hugging Face `Trainer`, no new model code) on the same 3,000 training pairs per fold as M2 and scored on the same 736 triples. Pairs truncated longest-first to 512 tokens (M2 sees 460 tokens of each text); 3 epochs, batch 16, learning rate 2e-5 (RoBERTa) and 5e-5 (ELECTRA), warm-up 10%, linear decay, weight decay 0.01, fp32, seed 0 only, no checkpoint or epoch selection, the 200 validation pairs reported only. Score = logit(same) − logit(different) averaged over both orders, as for M2. Reading rule, fixed in advance: for the encoder with the higher pooled AUC, if the 97.5% lower bound of M2 − encoder is above 0, the M2 margin is not explained by supervised pair learning alone; if the interval covers 0, the two are not separable and the margin is attributed to supervised pair learning; if the upper bound is below 0, the encoder is above M2. No outcome changes the second-split verdict or its baselines.
- Budget-expanded encoder pair classifiers (second split only; report only, rule fixed before any run): the same encoders, training pairs and triples as the fixed-budget run above, with 5 epochs (940 steps), each text cut to its first 254 encoder tokens so that both texts always fit the 512-token pair (M2 sees 460 Qwen3 tokens of each text), a learning-rate grid {1e-5, 2e-5, 3e-5} at seed 0 from which, per encoder, the rate with the highest mean validation-pair AUC over the five folds is chosen (the 200 validation pairs come from training-side authors; the evaluation triples are never used for selection), and seeds 1 and 2 at the chosen rate; other training settings as above. Reading rule, fixed in advance: per seed as for the fixed-budget run; an encoder reads as above M2 only when all three seeds have the 97.5% lower bound of M2 − encoder above 0, as below M2 only when all three upper bounds are below 0, and as not separable otherwise; the primary reading is that of the encoder with the higher three-seed mean pooled AUC. No outcome changes the second-split verdict, its baselines, or the fixed-budget report.
- Zero-shot commercial LLM (added post hoc, report-only; rule fixed before running): GPT-4.1 via OpenRouter with the verification prompt of huang-etal-2024-llm-authorship copied verbatim from their public code (system message with `analysis` and `answer` JSON fields, LIP user prompt, temperature 0, JSON mode), on the same 460-token texts as M2. Score = p(true) / (p(true) + p(false)) from the top-5 log-probabilities of the `answer` token. The prompt is kept in English as in the original code; only the texts are Korean.
- M1: logistic regression on eleven similarity features (word-final cosine, nine feature-group cosines, LambdaG word-final), trained on the fold's training pairs.
- M2: Qwen3-8B (MLX 4-bit) with LoRA (rank 16, scale 20, 750 steps, batch 4, lr 1e-5, seed 0), prompted with two texts (460 tokens each) and trained to answer yes/no. Score = log p(yes) − log p(no), averaged over both text orders (s(a, x) and s(x, a)). The orders disagree in sign in 0.3% to 4.1% of Table 2's pairs per condition (own adapter 1.3%; post hoc). Dropping the 59 pairs whose orders disagree in either adapter leaves own minus next at +0.278 [+0.201, +0.360] (284 works; report only).
- Verdict rule (fixed before running): method − best baseline pooled AUC difference, paired triple bootstrap 2,000 draws, Bonferroni 97.5% interval (two methods); passes iff lower bound > 0 (a go, A.9). Best baseline: by this rule, the highest of the twelve on these triples (conservative for the methods). Author-cluster bootstrap reported for robustness.
- Claim guards for the two post hoc comparisons (fixed before running): if the 97.5% lower bound of M2 − zero-shot GPT-4.1 is not above 0, we do not claim that M2 beats prompting a large commercial LLM; if the 97.5% lower bound of M2 − best supervised surface-feature verifier is not above 0, the claim is lowered to "M2 beats the unsupervised baselines but is not separable from a supervised surface verifier trained on the same pairs". Neither guard changes the verdict.

### A.5 Baselines (full lines of Section 3.4)

- Character TF-IDF 1-4, 460 tokens: 0.7273 (best).
- Word-final frequency, full: 0.7170; 460 tokens: 0.7012.
- Character TF-IDF 1-4, full: 0.7018.
- bge-m3: 0.5848 (full), 0.5871 (460 tokens). LUAR-MUD: 0.5639 (both).
- mStyleDistance (report only, not in the pre-specified set of twelve; trained on Korean among other languages): 0.5509 (full), 0.5650 (460 tokens). It is no better than the general-purpose encoders on this benchmark.
- General Impostors (post hoc, report only, not in the pre-specified set of twelve; koppel-winter-2014-impostors; public ruzicka implementation; character 4-grams, 10,000 most frequent, fitted on each fold's 2,000 training-author reference works, which are also the impostors; minmax distance, 100 iterations, half of the features and 30 impostors per iteration, averaged over both texts; best of two vector spaces (tf, tf-idf; the code's tf-std scaler does not run with current scikit-learn)): 0.7346 (full, tf-idf); the four variants span 0.7212 to 0.7346. M2 − General Impostors (full, tf-idf): +0.0917 (97.5% CI [+0.0680, +0.1162]).
- LambdaG: 0.5248 to 0.5561 across variants.
- Reading: public encoders are far below surface features on topic-matched Korean pairs, repeating the pattern of our literary-corpus study (Section 3.4).
- Zero-shot GPT-4.1 with the LIP prompt (post hoc): 0.6860 (95% CI [0.6646, 0.7060]), per fold 0.6628 to 0.7173. It is below the best unsupervised baseline (−0.0412, 97.5% CI [−0.0672, −0.0127]) and the best supervised surface verifier (−0.0689, 97.5% CI [−0.0956, −0.0417]). Scores are saturated: 1,896 of 2,020 (93.9%) are exactly 0 or 1, as the model writes its analysis before the answer token, so its AUC is near the balanced accuracy of its answer (accuracy 0.6832; "same author" for 790 of 2,020 pairs). One model, one run at temperature 0; larger reasoning models were not tested.
- The same baseline with Korean instructions (post hoc, report only; rule fixed before running; JSON keys in English): 0.6952 (95% CI [0.6763, 0.7146]); 98.1% of scores are 0 or 1; one reply cut at the 800-token cap scored 0.5. Korean − English prompt: +0.0092 (97.5% CI [−0.0110, +0.0311]), not separated; M2 − Korean prompt: +0.1310 (97.5% CI [+0.1082, +0.1521]), claim kept.
- Supervised surface-feature verifier (post hoc): character TF-IDF 0.7549 (full) and 0.7315 (460 tokens); word-final 0.6851 (full) and 0.6665 (460 tokens). The best one exceeds the best unsupervised baseline by +0.0276, 97.5% CI [+0.0086, +0.0465]. Its training-pair accuracy is 0.936 to 0.950 with character TF-IDF, so it overfits the training pairs, yet it still transfers to held-out authors.
- Contrastive encoder trained on the wiki training authors (report only, rule fixed before computing): ko-sroberta-multitask fine-tuned once per fold with InfoNCE (150 steps, 16 authors per batch, learning rate 2e-5, τ = 0.05, no step chosen on validation) on that fold's training authors with at least two works (364 per fold), using all their works rather than only the works in M2's training pairs, which favours the encoder; first 460 tokens, cosine of mean-pooled embeddings. 0.7913 (per fold 0.7622 to 0.8264; untuned 0.5925). M2 − encoder: +0.0350 (97.5% CI [+0.0159, +0.0528]; author-cluster [+0.0135, +0.0561]), positive in all five folds, so M2 stays above a contrastive encoder trained on the same training authors. Encoder − character TF-IDF 1-4, 460 tokens: +0.0640 (97.5% CI [+0.0428, +0.0874]); encoder − untuned: +0.1987 (97.5% CI [+0.1751, +0.2227]).
- PAN measures (report only, rule fixed before computing; scores mapped to probabilities by Platt calibration fitted on the other four folds, threshold 0.5, no pair left unanswered): M2 also leads, overall 0.7735 vs 0.6988 for character TF-IDF on the first 460 tokens, difference +0.0747 (97.5% CI [+0.0545, +0.0962], triples resampled, calibration held fixed); c@1: 0.7421 vs 0.6668; F-score: 0.7343 vs 0.6388; F-score at β = 0.5: 0.7478 vs 0.6728; Brier score (1 − mean squared error): 0.8260 vs 0.7911. Without calibration (sigmoid of the raw M2 score) M2 has overall 0.7700. The other eight methods range from 0.5847 (LambdaG) to 0.7202 (supervised character TF-IDF).

### A.6 Surface-feature combination (full lines of Section 3.4)

- Pooled AUC 0.7590, +0.0317 over the best baseline, 97.5% CI [+0.0075, +0.0550]; author-cluster 97.5% CI [+0.0058, +0.0577]. It passes the pre-specified rule (go).
- Per fold: −0.0022, +0.0559, +0.0589, +0.0057, +0.0313.
- Per-triple win rate: 0.7723 vs 0.7505, +0.0218, 97.5% CI [−0.0119, +0.0564]. The gain is not robust to the AUC definition.
- Against the supervised character n-gram verifier (0.7549, full text): +0.0041, 97.5% CI [−0.0185, +0.0286]; author-cluster [−0.0220, +0.0294]. M1 beats the unsupervised baselines but is no better than a supervised surface verifier trained on the same pairs; we do not claim M1 as a contribution.

### A.7 Data (full lines of Section 3.1)

- Source: talk-page comments from the Korean Wikipedia community forum (사랑방) archive. Unit ("work") = all comments of one user on one archived discussion page, concatenated. Minimum 250 characters after cleaning (HTML unescape, signature removal). News-style edited text (policy reporter articles) is excluded by design.
- After cleaning: 8,299 works by 1,001 authors (505 authors with two or more works). Median work length 547 characters, 347 Qwen3 tokens; 36.2% of works exceed 460 tokens.
- Folds: authors split into 5 folds; for fold k, evaluation authors are fold k; training authors are the rest (10% of multi-work training authors held out for validation). Evaluation-training author overlap is 0 in every fold (asserted).
- Triples: for each multi-work evaluation author, up to 2 (anchor, positive) pairs from different pages. The negative is a work by another evaluation author on the same page as the positive, else from the same year, else any other evaluation author's work (1 triple over five folds). Per fold 202 triples, 1,010 total; same-page negatives 173 to 180 per fold (876 total).
- Training pairs per fold: 3,000 (1,500 same-author, 1,500 different-author with the same page-matching rule), from training authors only.
- Validation pairs per fold: 200 from 40 held-out training authors, same matching rule. With few authors the negative mix differs from training: over five folds same-year negatives are 30.4% of validation negatives (152/500, plus 10 unmatched) versus 2.9% of training negatives (220/7,500), so validation loss measures an easier task than training.
- Second split (pre-specified, 2026-10-07; reproduction commands in S1): the same cleaning, fold, triple and pair rules applied to the 371 authors whose forum works plus works from four other talk namespaces (Talk, User talk, Wikipedia, Wikipedia talk) total at least 20,000 characters: 40,696 works (338 dropped under 250 characters), 736 triples (148, 148, 148, 146, 146 per fold), negatives on the same page 444 (60.3%), from the same year 292, from any other author 0; 3,000 training and 200 validation pairs per fold; 37.8% of works exceed 460 tokens. Positives by page class over all five folds: User talk 232, Wikipedia 225, forum 126, Talk 104, Wikipedia talk 49. 511 positives and 533 negatives differ in page class from the anchor. Fewer same-page negatives than on the forum split: user-talk pages have few participants.
- Signature patterns (report only): the 759 `위키백과:사랑방/*` pages were parsed with a narrower signature pattern than the 601 `사랑방 (일반|기술|정책|전체)/*` pages; the wider one would add 11,032 signed comments; the rebuild script keeps the per-page patterns.
- Evaluation works, selection: the 300 works by 300 authors are all that remain after removing 56 authors used by earlier pilots and 15 lacking a 250-to-1,000-character work or 3 exemplar candidates. h_norm (GPT-4.1): character change rate of the normalisation 0.0088 on average and 0.0364 at most.
- Evaluation works, exclusions: 6 works are kept out of evaluation (exemplar overlap 1, normalisation above the 5% threshold 1, dash signature in the original 4), leaving 294 works, the works of the bullet-to-text test (Section 5).
- Prompts (verbatim; gloss ours): bullets "다음 글이 담고 있는 내용을 사실, 주장, 요청 단위의 불릿 목록으로 적으세요. 글의 말투, 어미, 표현, 문장부호 습관은 하나도 옮기지 말고, 원문의 어구를 그대로 베끼지 말고 중립적인 명사구로 쓰세요. 불릿만 출력하세요. 글: [h]" (English run, A.13, with 'word choices' for 'endings': "List the content of the following text as bullet points, one fact, claim or request per bullet. Do not carry over any of the text's tone, word choices, expressions or punctuation habits, do not copy its wording, and write neutral noun phrases. Output only the bullets. Text: [h]"); writing, all conditions, "다음 내용을 담은 위키백과 토론 댓글을 쓰세요. 내용은 아래 목록에 있는 것만 쓰고, 순서와 분량은 자유입니다. 내용: [bullets] 댓글:" (English run: "Write a Wikipedia talk page comment with the following content. Use only the content in the list below; order and length are up to you. Content: [bullets] Comment:"), with 8 texts in the prompt after "아래는 이 필자가 쓴 글들입니다." (English run: "Below are texts written by this writer."); M2 "다음 두 글이 같은 필자가 쓴 글인지 판단하세요. 내용이 아니라 문체를 보세요. 글 A: [a] 글 B: [b] 두 글의 필자가 같은가? 답:" ('same author? judge style, not content'), target 예 or 아니 ('yes', 'no'). h_norm: GPT-4.1 system prompt "당신은 한국어 교정자입니다. 주어진 글에서 맞춤법, 띄어쓰기, 명백한 오타만 표준 표기에 맞게 고칩니다. 다음은 절대 바꾸지 않습니다: 어휘 선택, 어순, 문장 종결 어미와 높임 수준, 구두점의 종류와 개수, 문장 수, 줄바꿈과 '/' 구분, 괄호와 인용 부호 안의 내용, 숫자와 고유 명사. 문체를 다듬거나 자연스럽게 바꾸지 않습니다. 고칠 것이 없으면 원문을 그대로 출력합니다. 설명 없이 고친 글만 출력합니다." ('typo fixes only'; 5% retry cap).

### A.8 Writing from content bullets (full lines of Section 5)

- Writing from content bullets (Section 5, full line): 294 works of folds 0, 1, 2, 3, 4 (1,742 pairs; work means, work-level 95% intervals, 2,000 draws). Means: author's adapter 1.577 M2, 27.87 chrF; next author's adapter 1.287 M2, 26.43 chrF; no adapter 1.201 M2, 29.39 chrF; 8 texts in the prompt 0.779 M2, 29.68 chrF; original 1.546 M2, 99.06 chrF. Pre-specified verdicts: author's adapter minus next author's adapter M2 +0.290 [+0.208, +0.377] (positive); author's adapter minus 8 texts in the prompt M2 +0.798 [+0.727, +0.867] (positive). Report-only: author's adapter minus original M2 +0.031 [−0.036, +0.094]; minus no adapter: chrF falls below it (−1.52 [−2.46, −0.67]), content (bge-m3 to h_norm) −0.022 [−0.032, −0.013]. Truncated or repeating outputs: author's adapter 25, next author's adapter 25, no adapter 2, 8 texts in the prompt 4 (outputs counted once 22, 21, 1 and 3; a sentence repeated three or more times also occurs in 6 of the 294 originals). Report only: the cleaned original scored against itself gets 1.559 M2 (fold means 1.478, 2.554, 1.371, 2.716, −0.314), so self minus original is +0.013 [−0.012, +0.037] and the author's adapter minus self +0.018 [−0.046, +0.082]. Without fold 4, whose self score is negative (report only), the author's adapter minus the next author's adapter is +0.306 [+0.203, +0.405] on 237 works and minus no adapter +0.370 [+0.285, +0.447]. Report only (seed 0 quoted from an earlier report-only file): on the same bullets, the author's adapter minus the next author's adapter in chrF to the original is +1.44 [+0.22, +2.64] at seed 0, +0.46 [−0.80, +1.73] at seed 1 and +1.06 [−0.10, +2.18] at seed 2, and in ending cosine +0.019 [−0.003, +0.041], +0.013 [−0.007, +0.036] and +0.007 [−0.013, +0.026]; averaged over the three seeds per work, +0.99 [+0.17, +1.83] chrF and +0.013 [+0.000, +0.027] ending cosine. Per seed, chrF separates the two adapters at one of three seeds and ending cosine at none.
- Controlled corruptions of the original (report only; rules fixed before any variant was made and, for the held-out anchor, before scoring): para is a paraphrase of the original by Claude Sonnet 5.5, shuffled reorders its sentences at random, and 25%, 50% and 75% keep that share of its first words and take the rest from the next author's adapter output. Table A10 gives work means and differences from the original against the original as above (294 works, none excluded) and against one other text by its author as in the held-out anchor line below (267 works; 10 stored scores reproduced exactly). Against the original, M2 rises with the share of the original's wording and drops for a reworded original, so its ceiling reads copied wording more than style. A diagnosis fixed after this result (report only) splits the shuffled minus original difference by length: +0.270 [+0.241, +0.298] in the 239 works whose anchor fits the 460-token window (238 with both texts inside it) and +0.349 [+0.294, +0.409] in the other 55, in both pair orders. The shuffled original scores above the original even in short texts where both fit inside the window: M2 scores the near-identical original below the same sentences in another order. The word-final ending cosine also follows the original's wording (c75 − c25 +0.149 [+0.142, +0.157], reworded − original −0.171 [−0.178, −0.165]; report only), so it is no wording-free yardstick. With another text by the author as anchor, M2 does not move when the original's sentences are reordered and falls as its words are replaced or reworded, so away from shared wording it still separates the author's text. The paraphrases are by Claude Sonnet 5.5 and the spliced texts end in the next author's adapter output, so their drops mix lost wording with a change of author.

| Input | Original | − orig. | Held-out | − orig. |
|:--|--:|--:|--:|--:|
| Original | 1.546 |  | +0.511 |  |
| Para | 1.489 | −0.058 | −0.451 | −0.962 |
|  |  | [−0.095, −0.020] |  | [−1.123, −0.817] |
| Shuffled | 1.831 | +0.285 | +0.519 | +0.008 |
|  |  | [+0.259, +0.311] |  | [−0.036, +0.052] |
| 25% kept | 1.366 | −0.180 | −0.391 | −0.902 |
|  |  | [−0.229, −0.133] |  | [−1.028, −0.773] |
| 50% kept | 1.446 | −0.100 | +0.047 | −0.465 |
|  |  | [−0.137, −0.066] |  | [−0.556, −0.377] |
| 75% kept | 1.481 | −0.065 | +0.311 | −0.200 |
|  |  | [−0.089, −0.043] |  | [−0.262, −0.145] |
| Next adapter | 1.287 | n/a | −0.918 | n/a |

Table A10: Controlled corruptions of the original (report only): M2 work means and minus the original with work-level 95% intervals, against the original (294 works) and against one other text by the author (held-out, 267 works). Next adapter: the next author's adapter, a reference row with means only.

- Positive control (report only; rule fixed before scoring): against h_norm, the author's training texts beat the next author's on chrF +1.31 [+1.10, +1.54] and ending cosine +0.033 [+0.027, +0.041] (294 works; topic not controlled); own − next adapter gaps are 0.75 and 0.40 of these. Against the same-fold author closest in topic, chrF +0.44 [+0.21, +0.68] and ending cosine +0.008 [+0.001, +0.014]. Seed-1 adapters, own minus that author's: chrF −0.72 [−1.92, +0.51], ending cosine −0.010 [−0.030, +0.009].
- Verifier without an LLM (report only; rule fixed before scoring): A supervised character n-gram verifier trained on the same pairs, which shares no model with the generator (AUC 0.6915 on the split's triples), also scores the own adapter above the next author's (+0.252 [+0.143, +0.360]); it scores the original as posted above the own adapter (+5.195 [+5.089, +5.307]). Own adapter minus no adapter +0.110 [+0.022, +0.192], minus 8 texts in the prompt +0.477 [+0.388, +0.560] (trained per fold; own scale, so only signs compare with M2). Stripping markdown headers, horizontal rules and bold changes no own or next author's output (26 untuned and 245 prompted outputs change), so own minus next stays +0.252 [+0.143, +0.360]; minus 8 texts in the prompt becomes +0.320 [+0.233, +0.400]. M2 re-scored on the pairs the stripping changes: own minus next +0.290 [+0.208, +0.377] (5 golds change: −0.0002), own minus original +0.031 [−0.036, +0.094], own minus no adapter +0.369 [+0.302, +0.435], minus 8 texts in the prompt +0.685 [+0.613, +0.752].
- Held-out anchor (report only; rule fixed before scoring; Table A11): each output is also scored on M2 against one other text by its author (a fixed-seed draw from the author's qualifying texts other than the target, exemplars and validation texts, in no M2 training or validation pair; 267 of 294 authors have one; none shares a 40-character span with the target). With another text by the same author as the anchor instead of the target's original, the own adapter still scores above the next author's, no adapter and 8 texts in the prompt but below the author's own text (Table 2), and the k = 8 adapters, stopped at their lowest held-out loss, score above the next author's, while with the original as anchor the pre-specified test of the same adapters finds own minus next not separated (+0.078 [−0.046, +0.205], 264 works; Section 5).

| Own adapter minus | Held-out | Original |
|:--|--:|--:|
| Next adapter | +0.600 [+0.456, +0.746] | +0.291 [+0.206, +0.385] |
| Original | −0.829 [−0.962, −0.694] | +0.028 [−0.039, +0.093] |
| No adapter | +1.157 [+1.022, +1.297] | +0.378 [+0.310, +0.447] |
| 8 in prompt | +1.278 [+1.141, +1.417] | +0.810 [+0.742, +0.879] |
| Next, held-out stop | +0.145 [+0.038, +0.254] | n/a |

Table A11: M2 with a held-out anchor and with the original as anchor (report only): own adapter minus each condition, 267 works, work-level 95% intervals. Held-out stop: the k = 8 adapters stopped at their lowest held-out loss, on the 262 of these works whose author has one; with the original as anchor, Table A22 (264 works).

- New authors (report only; rule committed before training): 174 authors outside both splits, sampled after the main results; held-out anchor, own − next +0.727 [+0.541, +0.925] (own adapter above), own − original −0.178 [−0.371, +0.017] (not separated).
- Claude Opus 5.5 as the verifier (report only; rule fixed before scoring; Table A23 prompt) also scores the own adapter above the next author's: own − next +0.015 [+0.001, +0.031] (original anchor, 294 works), +0.088 [+0.063, +0.112] (held-out anchor, 267); original − own +0.679, +0.226. Opus may have seen these comments in pre-training (A.9).
- Effect sizes for the four M2 rows of Table 2 (Qwen3-8B; report only; rule fixed before computing): the own adapter scores higher (ties as half) than the next author's adapter in 70.6% of works [65.3, 75.3], than the untuned model in 84.4% [80.3, 88.1], than 8 texts in the prompt in 93.0% [90.0, 95.7] and than the original in 54.9% [49.1, 60.7] (the last interval includes 50%); the mean difference divided by its standard deviation within each fold, averaged over folds by works, is +0.42 [+0.32, +0.54], +0.71 [+0.59, +0.93], +1.40 [+1.22, +1.78] and +0.08 [−0.05, +0.29].
- Calibrated per fold (report only; rule fixed before computing): dividing each work's difference by its fold's mean M2 gap between the same-author and the different-author pairs of the 202 held-out test triples (gaps 2.14, 1.91, 1.84, 2.30 and 1.60 for folds 0 to 4), the own adapter minus the next author's adapter is +0.15 [+0.11, +0.19], minus the untuned model +0.19 [+0.16, +0.23], minus 8 texts in the prompt +0.40 [+0.37, +0.45] and minus the original +0.01 [−0.02, +0.04] gaps, and with the held-out anchor own minus next is +0.31 [+0.23, +0.39] and own minus original −0.43 [−0.52, −0.36] (divided by the pooled within-group SD instead: S1). On this scale the original scored against its cleaned copy sits at 1.45, 2.30, 1.43, 1.52 and 0.36 (0: the fold's different-author mean, 1: its same-author mean).
- Probability scale: With M2 as same-author probability (per-fold Platt fit on 202 test triples, report only), own − next is +0.034 [+0.021, +0.047] and own − untuned +0.045 [+0.034, +0.056].
- Equivalence on the calibrated scale (report only; TOST with margin ±0.10 gap, one tenth of the fold's gap used above; rule and margin committed on 2026-10-25 before any 90% interval was computed, though after the 95% intervals above had been seen; the margin was set below the smallest calibrated effect we read as author signal, own − next +0.15 above, not from the compared intervals; 90% intervals resampled as above; Table A12): 7 of 8 are within ±0.10. Read at margins of ±0.05 and ±0.15 gap instead (report only; rule committed before reading), 4 of 8 intervals fall within ±0.05 (own − original and self − original among them) and 7 within ±0.15.

| Contrast | Est. | Low | High | Fits |
|---|--:|--:|--:|--:|
| own − original | +0.01 | −0.01 | +0.03 | 0.04 |
| self − original | +0.004 | −0.005 | +0.01 | 0.02 |
| self − own | −0.01 | −0.03 | +0.02 | 0.04 |
| k = 8 held-out stop own − next | +0.04 | −0.02 | +0.10 | 0.10 |
| k = 2 own − next | +0.07 | −0.02 | +0.15 | 0.16 |
| k = 8 own − original | +0.02 | −0.01 | +0.04 | 0.05 |
| k = 32 own − original | +0.03 | −0.01 | +0.06 | 0.06 |
| k = 32 held-out stop own − original | −0.04 | −0.07 | −0.001 | 0.08 |

Table A12: TOST on the calibrated scale (report only), in units of the fold's gap: Est., the estimate; Low and High, its 90% interval; Fits, the smallest margin m with the interval inside ±m (rounded up).

- Masked re-scoring (report only; rule fixed before scoring; 294 works; stored pair scores reproduced within 0.0000): Section 5 gives the 8-gram mask; masking the same share of the next author's output at random positions gives +0.275 [+0.193, +0.361], and masking both authors' training strings in both outputs +0.219 [+0.140, +0.298]. Also masking 5-character strings that recur in two or more of the adapter author's training texts and in those of at most two other authors (14.9% of own, 11.8% of next-author output characters) leaves own above next, +0.194 [+0.114, +0.273] (report only; next author masked at random to the same share: +0.265 [+0.182, +0.348]; 8-grams one edit from a training 8-gram instead: +0.146 [+0.073, +0.222], 292 works).
- Topic strata (report only; rule fixed before computing; 294 works; no new outputs or scores): the own adapter's training texts are closer in topic to the target than the next author's, by +0.0331 [+0.0280, +0.0384] in bge-m3 cosine and +0.0504 [+0.0439, +0.0573] in word-stem TF-IDF cosine (stem: first two Hangul characters of each word). Where the next author's training texts are at least as close, own minus next on M2 is +0.233 [+0.077, +0.378] by bge-m3 (71 works) and +0.046 [−0.169, +0.227] by word stems (38 works). Regressing own minus next on the topic difference, the intercept (no difference) is +0.242 [+0.147, +0.347] for bge-m3 (slope +1.46 [−0.87, +3.84]) and +0.189 [+0.069, +0.311] for word stems (slope +2.00 [+0.14, +4.10]); on the outputs' content cosine to the original instead, +0.263 [+0.198, +0.328] (slope +3.76 [+2.81, +4.53]), and +0.115 [−0.0004, +0.2317] in the 140 works where the own output is not closer in content. Readings fixed before computing: by bge-m3, the own adapter stays above the next author's where the next author's training texts are at least as close in topic to the target; by word stems, mixed (not separated in those works; intercept above zero); a positive word-stem slope and intercept mean topical wording explains part of own minus next, not all.
- Topic-matched author (rule fixed before choosing authors or generating): Replacing the next author with the author in the same fold whose training texts are closest in topic to the target (stem TF-IDF), own minus that author on M2 is +0.128 [+0.055, +0.205] (294 works, seed-1 adapters, report only; own minus next +0.205 [+0.130, +0.286]). The matched author's texts are closer in topic than the own author's for 188 of 294 works (own minus matched there: +0.113 [+0.021, +0.211]).
- Masking the anchors too (report only; rule committed before scoring; 267 works): masking the character 8-grams each scored text shares with its anchor, on both sides (2.4% of own-adapter output characters against the training anchor, 1.6% against a held-out text), gives own-adapter II +0.43 [+0.28, +0.58] (unmasked +0.52; change −0.09 [−0.15, −0.02]); own minus next +0.24 [+0.09, +0.37].
- Seed repeat of Table 2 (report only; rule committed before training): own − next author on M2, seed 0 +0.290 [+0.208, +0.377], seed 1 +0.205 [+0.130, +0.286], seed 2 +0.232 [+0.168, +0.300]; mean over seeds +0.242, SD 0.044; seed-averaged per work +0.242 [+0.190, +0.295]. Resampling the three seeds together with the works (report only; rule committed before computing) gives +0.242 [+0.167, +0.326]; resampling the seeds alone, a coarse interval from three seeds, gives [+0.205, +0.290].
- STYLL on the same bullets (report only; rule fixed before generation; 294 works, work-level 95% intervals, 2,000 draws; no training): STYLL (patel-2022-styll) describes the author's style from the author's training texts (Step 2), then writes the target from its bullet list with those texts and their bullet lists as demonstrations (Step 3). Three changes from the published method, fixed in the rule: the bullet list takes the place of Step 1's neutral paraphrase, also in the demonstrations; GPT-4.1's Step 3 carries one system line we added for chat models (asking for only the rewritten text and a closing brace), and the Qwen3-8B condition, plain completion without a chat template, has none; decoding is greedy, as elsewhere. Conditions: GPT-4.1 (API) and untuned Qwen3-8B (4-bit). Each contrast gives M2 (in parentheses: held-out anchor, 267 works), chrF, ending cosine and LambdaG with the training texts as known (in parentheses: 8 held-out texts, 233 works). GPT-4.1 minus the own adapter: M2 −0.125 [−0.185, −0.066] (−0.637 [−0.771, −0.513]), chrF +5.31 [+4.51, +6.24], ending cosine +0.059 [+0.045, +0.076], LambdaG −30.74 [−55.67, −12.44] (−0.44 [−3.30, +2.78]); minus the untuned model: M2 +0.250 [+0.206, +0.300] (+0.520 [+0.422, +0.618]), chrF +3.79 [+3.16, +4.52], ending cosine +0.038 [+0.032, +0.045], LambdaG +4.72 [+2.69, +7.56] (+1.99 [+0.82, +3.07]); minus the original: M2 −0.095 [−0.141, −0.047] (−1.466 [−1.615, −1.321]), chrF −65.88 [−66.78, −64.97], ending cosine −0.237 [−0.247, −0.228], LambdaG −3.83 [−5.26, −2.60] (−4.78 [−6.48, −3.30]); without its degenerate outputs (272 works), minus the own adapter on M2 −0.182 [−0.229, −0.135]. Qwen3-8B minus the own adapter: M2 −0.041 [−0.100, +0.018] (−0.417 [−0.544, −0.293]), chrF +4.20 [+3.40, +5.08], ending cosine +0.042 [+0.026, +0.060], LambdaG −27.59 [−52.50, −9.27] (+2.12 [−1.26, +5.89]); minus the untuned model: M2 +0.335 [+0.289, +0.384] (+0.740 [+0.629, +0.854]), chrF +2.68 [+2.06, +3.35], ending cosine +0.021 [+0.011, +0.031], LambdaG +7.88 [+5.29, +10.88] (+4.55 [+2.35, +7.43]); minus the original: M2 −0.010 [−0.061, +0.039] (−1.246 [−1.404, −1.092]), chrF −66.99 [−67.95, −66.05], ending cosine −0.254 [−0.267, −0.243], LambdaG −0.68 [−3.49, +2.05] (−2.22 [−4.48, +0.37]); without its degenerate outputs (267 works), minus the own adapter on M2 −0.088 [−0.133, −0.044]. Step 2 reached its 64-token cap in 5 GPT-4.1 and 30 Qwen3-8B works, kept as cut (without those 5 GPT-4.1 works, minus the own adapter on M2 −0.123 [−0.186, −0.057]); 120 of 294 GPT-4.1 Step 3 replies have no closing brace and are kept whole. Truncated or repeating outputs: GPT-4.1 0, Qwen3-8B 10 (9 works). Reading fixed before generation, per condition: the split would need both verifier scores (M2, LambdaG with the training texts as known) not separated below the own adapter and both overlap scores (chrF, ending cosine) not separated above the untuned model; neither condition meets either part, so STYLL does not reproduce the split.
- GPT-4.1 / GPT-6.1 Sol with 8 texts in the prompt (Table 2's prompt; report only; rules fixed before generation; 294 works; temperature 0): own adapter minus each, M2 +0.367 [+0.303, +0.432] / −0.012 [−0.068, +0.043] (not separated), chrF −4.27 [−5.11, −3.50] / −9.45 [−10.41, −8.65], bullet-masked chrF −3.37 [−4.03, −2.76] / −8.61 [−9.38, −7.89], ending cosine −0.059 [−0.075, −0.045] / −0.100 [−0.117, −0.086]; Sol repeats the original beyond the bullets in 13 works and may have seen it in pre-training, but stays closer in chrF without the 16 span-sharing works; copies and other values: S1.
- LLM judges on the rating items (report only; rule fixed before sending): Claude Opus 5.5, Sonnet 5.5 and Haiku 5.5, through Claude Code with no tools, settings or memory files, answered the three questions of the human rating task (A.10) on its 165 items in both candidate orders (990 calls, all parsed); each passed the 15 attention checks (Opus 29, Sonnet 30, Haiku 28 of 30 answers), and the human task's verdict rules were applied unchanged. As the author's text, the judges pick the own adapter over the next author's in 74.3% of judgments (share − 0.5, 97.5% CI [+0.133, +0.350]) and over the untuned model in 87.0% ([+0.277, +0.447]), and the original over the own adapter in 80.0% (90% CI [+0.237, +0.363], outside ±0.15): unlike M2 (Table 2), the judges tell the original from the output (Opus 99%, Sonnet 87%, Haiku 54%), and on those items they mark only the output as not making sense in 208 of 300 judgments, only the original in 32. The judges come from one company, as does the model that wrote the bullet lists (both candidates share an item's list), may have seen these public comments in pre-training, and do not stand in for the human evaluation.
- Original versus output, split after the fact (report only; split rule fixed before counting): in the 68 of 300 judgments not marking the output as not making sense (unmarked; a judge-selected subset), the judges pick the original in 52.9% (95% CI [38.6%, 66.7%]), not 80.0% overall, so much of the separation follows visible breaks; without the 3 of 50 items with kana or Chinese characters, 78.7% ([72.3%, 84.4%]; M2 prefers it on 17 of 47).
- Adapter comparisons without script-mixed items (report only; rule fixed before computing): dropping the items whose shown candidates mix in kana or Chinese characters (2 and 4 of 50), the judges pick the own adapter in 73.6% (share − 0.5, 97.5% CI [+0.122, +0.337]) and 89.5% ([+0.304, +0.471]), so both adapter comparisons still hold without them.
- Held-out exemplars (report only; rule fixed before sending): with three of the author's texts used in no training shown (147 items; mean shown length 409 vs 405 characters), the judges pick the own adapter over the next author's in 63.4%, against 75.4% on the same items with training texts (−12.0 [−20.3, −4.3]), and the held-out verdict holds, read as training-text recognition and style. Own over untuned is 86.2% (training-text 86.6%; style alone). Original over own is 89.1% (training-text 78.7%; own pick −10.5 [−15.9, −5.0]; recognition); unmarked judgments give 70.7% [56.4%, 84.2%] (training-text 47.4%; 58 and 57 of 258).
- Two non-Anthropic judges on both runs (report only; rule fixed before sending; attention checks passed), own over next with held-out texts shown: GPT-6.1 Sol 70.7%, not 85.9% (−15.2 [−26.1, −5.4]; recognition and style); Gemini 4 Argon 73.9%, not 77.2% (−3.3 [−14.1, +6.5]; style alone). Both pick the original in at least 96.5%, unmarked at least 95.2% (Sol 42, Argon 10 of 172).

### A.9 Limitations (full lines of the Limitations section)

- M2 verifier: seed 0 and seed 1 on all five folds (seed 1 pooled over 1,010 triples); one model size (8B 4-bit); inputs truncated to 460 tokens.
- One site (Korean Wikipedia): the main benchmark uses the forum archive and the second split (Sections 3.1 and 3.4) adds four talk namespaces of the same site, so both splits share one site's register; comments are unedited.
- Second split, data: 139 of 736 triples carry a substituted-template warning text or wiki markup residue in at least one of the three works (the namespace build did not strip them); the report-only sensitivity in S1 removes them without changing the direction of the margin, and a build rule for later splits is recorded, not applied to this split.
- Diagnostic study (Section 3.4): report-only; its limits, among them an English control whose encoder was trained on English, so that its advantage does not separate model from language, are listed in supplementary material S1.2.7.
- Domain transfer: on a literary corpus the same M2 setting scores below word-final frequency pooled over all five folds (0.6380 vs 0.7026, 358 triples, verdict; Section 3.4) and on 4 of 5 folds taken separately.
- The verdict rule takes as best baseline the highest of the twelve pre-specified baselines on the test triples; this favours the baseline.
- The supervised surface-feature verifier and the GPT-4.1 prompting baseline were added after seeing the M1 and fold-0 M2 results; they are stronger comparisons, not part of the pre-specified verdict.
- Supervised encoder pair classifiers (Section 3.4; second split only): two base-size public Korean encoders, one seed each, hyper-parameters fixed without search, a 512-token pair budget (67.8% of the training pairs truncated for KLUE RoBERTa-base, against 460 tokens per text for M2); 5 of the 10 runs stayed at or below 0.55 validation-pair accuracy; this bounds such a classifier under this budget and does not show that no encoder could match M2. Budget-expanded run: three seeds, a three-point learning-rate grid chosen on validation pairs and 254 encoder tokens per text (58.1% of the training texts cut for KLUE RoBERTa-base); 11 of the 50 runs stayed at or below 0.55 validation-pair accuracy; the caveat holds.
- Baselines and English scope: the LLM verifier baselines are GPT-4.1 with the LIP prompt (English and Korean) and, post hoc and report only, Claude Opus 5.5 (above M2, all three prompts), GPT-6.1 Sol (not separated from M2) and Gemini 4 Argon (below chance as scored, above M2 answer-signed; Appendix A.3), which may have seen these public comments in pre-training; one contrastive style encoder (ko-sroberta-multitask, one training recipe, not tuned on wiki scores) was fine-tuned on the wiki training authors; it stays below M2 (Appendix A.5, report only), and a stronger encoder or recipe may close the gap. The English evidence is the blog control of the diagnostic study and a bullet check on English Wikipedia talk comments at k = 8 only: 40 users (240 targets) scored by LUAR alone, and, under a rule written after those results, 160 further users (960 targets) scored by LUAR and by an English M2 trained for the purpose, with the held-out LambdaG check (Appendix A.13). That M2 is tested on an easier task than the Korean one: 96% of its different-user test pairs are not matched on the conversation (ROC-AUC 0.7671 against the 20 that are).
- Adapter regurgitation (report only; rule fixed before the run): given 8 of its own training bullet lists (temperature 0), an own adapter returns at least 100 consecutive characters of the training text, and the whole text word for word, in 95.5% and 46.4% of the cases (294 adapters, 2,287 inputs); the next author's adapter on the same inputs gives 0.1% and 0.0%.
- Hidden context in bullet-list calls (found after the runs from the prompt token counts): part of the Claude Sonnet 5.5 calls carried the tool definitions of account connectors in the prompt, among them 14.6% of the Korean bullet lists; the lists were kept as written; leaving out the 41 works whose own list carried it, own minus next on M2 is +0.305 [+0.219, +0.397] (253 works, report only).
- Bullet-to-text test: the bullet lists are written from the original by one model with one prompt (Claude Sonnet 5.5) and hold 30.6% of its words, so the test separates content from wording only in part. With test bullet lists written by GPT-4.1 instead of Claude Sonnet 5.5, own minus next on M2 is +0.304 [+0.210, +0.394] (294 works, seed-1 adapters, report only; +0.205 [+0.130, +0.286] with the Claude lists). The GPT-4.1 lists hold 13.8% of the original's words (Claude: 30.6%). Pre-training exposure (undisclosed web data of Qwen3, Gemma 3, GPT-4.1): 287 of the 294 works predate the first of their releases (Gemma 3, 2025-03-12) and the other 7 follow all of them (each work dated by its first signed comment), too few to compare. Min-K%++ on the untuned Qwen3-8B (report only) rates the 294 originals against 300 comments written after every release at AUC 0.55 [0.50, 0.59]; within 99 authors, earlier minus later texts +0.14 [−0.23, +0.52]. AUC lower bound (unrounded) 0.501, above 0.5: exposure or date shift; 300 comments from January 2024 to the first release: 0.533 [0.486, 0.580], not separated from chance. Min-K% 0.542 [0.497, 0.591], not separated from chance; mean log-probability 0.445 [0.400, 0.492], below: the three scores disagree in direction (zhang-2025-minkpp).
- Statistics, multiplicity: the confirmatory set is every verdict whose rule was committed before its run, 32 in all, none chosen after the results. The decision procedure reads each verdict on its own paired bootstrap interval (2,000 draws; the unit resampled is named by its rule; levels below); no rule corrects across the 32, so the chance of at least one false go among them is not held at 5%, and the Holm and Benjamini–Hochberg check below was added afterwards. Table A22 lists the 32. The human rating verdicts are fixed but not run. The two English-expansion verdicts of Appendix A.13 (V1 on LUAR, V2 on an English M2 admitted by its test ROC-AUC), on 160 authors chosen under a rule written after the 40-author English results, form a separate family outside the 32 and outside the Holm and Benjamini–Hochberg check; both are positive. Everything else is exploratory: the comparisons added after the first results (the supervised surface verifier, GPT-4.1, the encoder pair classifiers) and every analysis marked report only, the held-out anchor, LambdaG, regurgitation and the held-out stop at k = 32 among them. As a check afterwards (report only; its rule was fixed before computing), Holm and Benjamini–Hochberg at 0.05, within each section and over all 32, keep separated all 28 of the 32 verdicts that separated; the weakest are the k curve at k = 32 (p = 0.006) and M1 against the best baseline (p = 0.004), two-sided p from a normal approximation to each interval or, where larger, from the bootstrap share. A difference is separated when its interval excludes zero. A verdict that is not separated is read as inconclusive, not as evidence of no effect. Pre-specified means that the decision rule was committed to our private version-control repository before the run; no public registry was used, and the anonymous copy holds an English excerpt of each rule whose commit supplementary material S1 lists (31 commits), with its full commit hash and time (`preregistration/`; a copy of the rule text, not the git history). The full hashes of the repository heads on 2026-10-25, whose history holds all of those commits but H1's and H2's (2026-10-27 and 2026-10-28), and on 2026-11-13 were timestamped with OpenTimestamps those days (`timestamp/`), fixing those commits as of those dates, not the time of each. A report-only number marked rule fixed before its run had its rule committed the same way, without a verdict. Only the verifier verdicts of Section 3.4 (two methods against the best baseline), their claim guards and the matched English control (two panels) use a Bonferroni 97.5% interval, H2 against the best baseline (A.14) a plain 97.5% one. The Section 5 sentence that sums up the three non-memorising regimes gives M2 and overlap at a Bonferroni 98.33% interval (three regimes, a level fixed in their rule before training) and chrF at 95%; each regime's own verdicts and its A.8 lines stay at 95%. The report-only LLM judges of A.8 keep the levels of the human rating task (97.5% and 90%). Every other interval in the paper, the abstract's included, is 95%. No rule sets a minimum effect size: a go needs a lower bound above zero, not a gain of a given size. Verdicts use seed 0 of each trained system, and the M2 verifier also seed 1; the budget-expanded encoder baselines (A.3) and Table 2's adapters (A.8) were also trained with seeds 1 and 2 (report only).

### A.10 Ethics statement (full lines of the Ethics statement)

- Scope: the statement covers the author verifier with its benchmark and diagnostic study (Section 3.4) and the per-author adapters with their evaluation (Sections 4 and 5). Sources, rebuild scripts and licences are given once below.
- Data, wiki benchmark (Sections 3.1 to 3.4): every benchmark text is a public Korean Wikipedia discussion comment under CC BY-SA 4.0: the community forum archive for the main benchmark, and for the second split (Sections 3.1 and 3.4) the same forum plus four talk namespaces of the same site (User talk, Wikipedia, Talk and Wikipedia talk pages). We do not redistribute comment texts. For the forum split we release page titles, revision ids, per-page parsing flags, work and author ids (author ids are unsalted SHA-1 prefixes of user names, so they are pseudonymous, not anonymous), SHA-1 hashes of each work text, and a script that fetches the exact revisions from the public API and rebuilds the corpus byte for byte. The repository's id lists keep these unsalted ids; the copies we release replace every author id, work id and hashed page key with a keyed hash (HMAC-SHA256 under a key that is not released), so a list of user names no longer reverses an id, and the rebuild still matches every work by revision id and text hash without the key. The second-split fold files and the namespace rebuild are in supplementary material S1.3.
- Data, literary corpus (Section 3.4): the works come from Korean Wikisource, keeping only pages that carry a public-domain or free-licence category (PD, KOGL type 1, CC BY or CC0; translations and non-Korean authors are excluded; the site's own edits are CC BY-SA 4.0), plus the 1930s novel scenes of a public Hugging Face set (`werty1248/Korean-1930-Novel-Scene-Summarize`, MIT licence; scenes of expired-copyright novels, with works that duplicate a Wikisource work dropped). We release work ids, author names, the split and fold files and the fetch and build scripts, not the texts; the scripts refetch the current page revisions from the public Wikisource API (not pinned to revision ids, unlike the wiki rebuild) and read the Hugging Face set.
- Data, English control (S1.2.2): the Blog Authorship Corpus (schler-2006-blog), blogger.com posts collected in 2004 and distributed on its authors' page for non-commercial research use without a redistribution clause; it includes posts by authors aged 13 to 17, and personal names are common in the text. We use 2,492 posts of 500 sampled authors for the control triples, release author ids and triple ids (file listed in supplementary material S1; the released copies replace the ids of authors under 18 with keyed hashes) with the rebuild script and checksums, do not redistribute the texts and report no per-author result; the only demographic fields used are the industry and age group that define the report-only negatives. The 500 authors were drawn at random without regard to age, so 227 of them (1,137 of the 2,492 posts) are 13 to 17. On the 323 of the 998 triples whose three texts are all by authors aged 18 or over (report only; rule fixed before computing; character n-gram weights as fitted on all 998), LUAR-MUD minus character n-grams is +0.1896 (97.5% CI [+0.1531, +0.2232]), the same reading as on all 998 triples (+0.1582). The control supports no claim of the paper. A new sample drawn only from authors aged 18 or over (1,000 triples of 500 authors; same rules, fixed before sampling; character n-gram weights fitted on these triples) gives +0.1957 (97.5% CI [+0.1761, +0.2160]), the same reading. Since leaving the minors out does not change the main reading, a reuse of the control should exclude authors under 18 by default; the adults-only figure is the one to cite, and the 998-triple figure leads S1.2.2 only because its reading was fixed before the run.
- Data, English Wikipedia talk check (A.13): the ConvoKit Wikipedia Talk Pages Corpus, comments from English Wikipedia talk pages under CC BY-SA 4.0 (the licence its documentation states). It has no age metadata, so comments by minors cannot be screened out. We use 5,360 works (one author's comments under one conversation root) of 40 users with at least 134 works each and works of 160 further users with at least 25 works each (plus 6,322 comments of other users for the English M2 pairs and the LambdaG reference texts), keep the public user names as author ids, release ids, prompts and the rebuild script, not the texts, and report no per-author result.
- Data, bullet-to-text test: every human text h is a public Korean Wikipedia discussion comment of the second split (Section 3.1; 371 authors), and its content bullet list was written from h by an LLM for this study. We release the pair index files of Section 3.2 (work id, pseudonymous author id, fold, quality flags, lengths and the normalisation checks), the prompts, the generation settings and the API ledgers, not the human texts. Whether the LLM outputs (normalisations, bullet lists, adapter and baseline outputs) can be redistributed depends on the terms of use of the models that produced them and is settled before any release; until then they are not released either, and any output made from a CC BY-SA text is released, if at all, under CC BY-SA 4.0.
- Third-party processing: forum comment texts were sent through the OpenRouter API to GPT-4.1 for the zero-shot verification baseline (Section 3.4) and the orthographic normalisation h_norm (and, report only, a second set of test bullet lists, A.9, and the STYLL and in-context baselines, A.8), to OpenAI GPT-6.1 Sol and Google Gemini 4 Argon as report-only judges (A.3, A.8) and GPT-6.1 Sol for one more in-context baseline (A.8), and through the Claude Code command-line interface under an Anthropic subscription to Claude Sonnet 5.5 (claude-sonnet-5-5, October 2026) for the content bullet lists (written from the human comments and exemplar texts of the evaluation authors), and to Claude Opus 5.5, Claude Sonnet 5.5 and Claude Haiku 5.5 as judges on the 165 human rating items (A.8; exemplar texts, bullet lists, outputs and originals with user names masked), and to Claude Opus 5.5 as a verifier (Table A23, A.3; Table 2, A.8; training-anchor rescoring, A.11); the namespace works and the literary corpus were processed locally only. The MLX models (per-author adapters, M2) and every discriminator ran locally. The cost ledgers in the repository (listed in supplementary material S1) record every OpenRouter and Claude Code call with token counts and cost; the subscription calls are entered at zero cost, with the list-price estimate kept in a separate column. The subscription calls fall under Anthropic's consumer terms, not its commercial API terms, which differ in how long conversations are kept and whether they may be used for model training; whether bulk research generation through a subscription agrees with those terms has not been reviewed, which is one reason the bullet lists are not released (Data line above).
- Identification risk: the task is authorship verification, so a trained verifier can link texts written under different accounts or outside Wikipedia to a Wikipedia user. User names are public on Wikipedia and recoverable from the rebuilt data; the repository's author ids are unsalted SHA-1 prefixes, so anyone with a list of user names can reverse them; the released copies use keyed hashes instead (Data line above), which stops that dictionary reversal but not the linkage through the rebuilt data, so we still count ids as a risk, not a protection. Korean Wikipedia records no age, so comments by minors cannot be screened out of any Korean data set used here. We release no trained verifier weights and no author-level predictions, and we report only aggregate results. The literary authors are historical writers named on public Wikisource pages, and the English blog posts keep the numeric blogger ids of the public corpus release and the personal names written in the posts; neither is pseudonymised here, except that the released copies key the ids of bloggers under 18 (English control data line above). Users can remove their comments from future rebuilds through normal Wikipedia processes (oversight or page deletion); the rebuild then reports the missing revision instead of restoring it. Contributors can also ask us, through the contact given in the published version, to remove their author id from the released index files; the rebuild scripts then skip that author's works. The per-author adapters add one point: an adapter trained on 2 to 32 texts of one pseudonymous contributor (294 at k = 8; 145 at k = 2 and 32) is a model of that person's surface habits; given its own training bullet lists it returns the whole training text word for word in 46.4% of the cases (Appendix A.9), so its weights carry that person's texts: they are not released (line (ii) below), and no author-level outputs are released.
- Intended use, verifier: evaluating style representations and style-conditioned generation under topic control. Not intended for de-anonymising individuals, forensic attribution without legal process, or detector evasion.
- Purpose and dual use: a per-author adapter writes new text in a contributor's style, so it can impersonate that contributor, and a model tuned to raise a verifier's score can pass machine-written text off as a person's writing. We draw three lines. (i) Evaluation is against the author's original; no public AI-text detector or authorship verifier is used in training or as a reward, and M2 is reported, not optimised against. (ii) Per-author adapter weights are not released: given 8 of its own training bullet lists, an own adapter returns at least 100 consecutive characters of the training text in 95.5% of the cases (Appendix A.9), so the weights carry their contributors' texts. This covers every adapter trained for this study. The code, the index files, the evaluation scripts and the rebuild scripts let others train the same adapters from the public revisions; this residual risk to pseudonymous editors is not removed by withholding weights. (iii) The intended use is checking how style adaptation is scored, with the author's own text as gold; the adapters are not intended for impersonating a contributor, for presenting machine-written text as human where disclosure is required, or for evading authorship verification or AI-text detection.
- Human evaluation: not run at the time of writing. A rating task for the bullet-to-text outputs, with its rater inclusion and verdict rules, is fixed in a plan committed before any response (listed in supplementary material S1); raters see public forum comments and generated text, user names in the text are masked, and the consent, pay and review conditions are those of that plan. It is not a premise of any claim. LLM judges answered the same items (A.8, report only); they do not stand in for it. No institutional ethics review was sought for the work reported here: it uses public texts only and involved no human participants.
- Compute: local training and generation ran on one desktop machine (Apple M5 Max, MLX, 4-bit 8B to 32B models with LoRA adapters); training time per adapter is in the run README and logs.

### A.11 Bullet-to-text readings and the M2 anchor (full lines of Section 4)

- One output, three readings. On the bullet-to-text test (an 8B adapter per author writes the author's text from a content bullet list, trained on up to 8 of the author's other texts, 8 for 274 of 294; 294 works on five folds), M2 does not score the author's own text (as posted, a near-copy of the gold) above the adapter's output: adapter minus original is +0.031 [−0.036, +0.094], an interval that includes zero (above it on folds 0 and 1 only), after a rise of +0.376 [+0.308, +0.441] over the untuned model and of +0.290 [+0.208, +0.377] over the adapter trained on the next author (Appendix A.8). Against the same original both ground-truth axes fall below the untuned model: chrF −1.52 [−2.46, −0.67] and word-final ending cosine −0.021 [−0.038, −0.006]. The bullet lists, written from the original, already reach 27.91 chrF to it and hold 30.6% of its words (pre-specified leak check, report only), close to the adapter's 27.87 and the untuned model's 29.39, so chrF on this test mostly reads what the bullets carry. Dropping bullet words from output and original (report only; rule fixed before scoring), the adapter beats the untuned model (+2.43 [+1.75, +3.10]) and the next author's (+1.26 [+0.53, +2.03]) on chrF, and its M2 lead over the next author's adapter holds in each bullet-overlap third (9.2–26.2%, 26.5–34.5%, 34.6–58.0% of the original's words: +0.284 [+0.103, +0.470], +0.284 [+0.182, +0.401], +0.302 [+0.166, +0.450]). LambdaG (nini-2026-lambdag), here run on word-final-only text (each word cut to its last two characters, as in Table 2), scores the adapter above the author's own text (+26.91 [+8.46, +51.67], larger in 227 of 294 works) and still does without its 24 degenerate outputs (+7.37 [+5.54, +9.11], larger in 210 of 270 works; the 24 average +246.77), while the adapter trained on the next author stays below it (−10.74 [−14.87, −7.57]); its known texts are the adapter's training texts. With 8 other texts of the author as known texts (rule fixed before scoring; 233 works with enough texts), the adapter falls below the original: −4.34 [−7.53, −1.50], and −3.13 [−4.84, −1.56] without degenerate outputs (217 works; the same works on training texts +6.10 [+4.07, +7.94]), so the difference above the author was resemblance to the training texts, not exaggeration of the author. Without degenerate outputs it still stays above the untuned model (+3.32 [+2.14, +4.50]) and the next author's adapter (+3.37 [+2.15, +4.57]), which falls below the original (−8.64 [−11.80, −5.80], all works). Degenerate outputs here follow the k-curve rule (Notation): 24 for the author's adapter, 13 cut at the token limit and 11 more with over 30% repeated 20-character spans. The 25 of Appendix A.8 is a sentence-level audit, 13 cut plus 12 that repeat a sentence three or more times (3 both): 22 outputs, 18 of them among the 24.
- Three training regimes on one LambdaG scale (report only; rule fixed before scoring; the 264 works with all three adapters, word-final-only text; the training-loss stop's 246 works are the 270 behind the +7.37 above less 24 without the other two adapters): with the adapter's training texts as known texts and without degenerate outputs, the training-loss stop scores above the original (+6.74 [+4.86, +8.53], 246 works), fixed 3 epochs is not separated from the original (+2.59 [−0.80, +5.41], 252 works) and the held-out stop falls below the original (−3.92 [−5.67, −2.40], 178 works); with 8 held-out texts of the author as known texts all three fall below it (−3.13, −4.20 and −6.48; 217, 222 and 157 works). The training-loss stop leads fixed 3 epochs on training texts (+2.94 [+0.72, +4.89]) but not on held-out texts (+0.48 [−0.39, +1.37]): held-out known texts remove that lead. The training-loss stop stays above the held-out stop on both (+10.16 [+8.23, +12.38] and +2.50 [+1.14, +4.03]), as does fixed 3 epochs (+7.83 [+5.72, +10.32] and +2.09 [+1.04, +3.22]). Over all works the intervals are wide because of degenerate outputs (the held-out stop 86 of 264, the training-loss stop 18, fixed 3 epochs 12); regimes: A.15.
- M2 anchor (report only; counting rule fixed before the count): M2 scores each output against one text, the work's own original (h_norm, cleaned, first 460 tokens), in both orders. None of the 294 originals is among the training texts of the own or of the next author's adapter or in the training or validation pairs of the same-fold verifier, whose 294 authors are all its evaluation authors (overlap with the training texts: Table A13). Copied spans on the held-out bullets (report only; rule fixed before the count): 5 of 294 own-adapter outputs share a 40-character span with an own training text (the next author's adapter on the same bullets 0, no adapter 1, the untuned model with the 8 training texts in its prompt 3, the originals 5). Most of their 12 maximal copied spans (Table A14) are an opener, a closer, a phrase the author repeats or text the original shares.

| Set | Table 2 | k = 2 | k = 8 | k = 32 |
|:--|--:|--:|--:|--:|
| Works | 294 | 145 | 145 | 145 |
| Training texts | 2,287 | 290 | 1,160 | 4,640 |
| Max. ratio, own | 0.629 | 0.317 | 0.608 | 0.855 |
| Max. ratio, next | 0.271 | 0.266 | 0.277 | 0.283 |
| 40-char. span, own | 5 | 0 | 3 | 7 |
| 40-char. span, next | 0 | 0 | 0 | 0 |

Table A13: The M2 anchor (each work's original) against the training texts of the own and the next author's adapter (report only), on Table 2's five folds and the k curve (Table A22). Max. ratio: highest difflib ratio to a training text; 40-char. span: originals sharing one with a training text.

| Own-adapter copies | First sent. | Last sent. | Recurring | In original | None |
|:--|--:|--:|--:|--:|--:|
| 12 spans | 25.0% | 8.3% | 83.3% | 41.7% | 0.0% |
| 915 characters | 19.2% | 19.2% | 87.9% | 57.7% | 0.0% |

Table A14: Spans the own adapter copied from its training texts (held-out bullets, report only). Recurring: in two or more training texts; None: none of these, with two or more words absent from the bullet list. Rows give shares of spans and of copied characters; a span can fall in several columns, so a row need not sum to 100%.

- Gold reproduction without an adapter (report only; rule fixed before the count): given only the bullet list, the untuned Qwen3-8B, Gemma 3 12B and Qwen3-32B write a 40-character span of the original that is not in the bullet list in 2 of 294 works each (own adapter 8, next author's adapter 1, 8 texts in the prompt 5; the bullet lists themselves share a 40-character span with the original in 5). This does not suggest memorised originals, but it is not a membership-inference test.
- II by training setting (Section 3.3; report only; rule committed before the list), mean [95% interval], then the share of outputs repeating a 100-character span of a training text given the training bullets:
  - k = 8, seed 0 (261 works; training-loss stop 266): training-loss stop +0.38 [+0.25, +0.53], 95.5%; held-out stop +0.09 [−0.05, +0.24], 0.9%; fixed 2 epochs +0.38 [+0.23, +0.53], 1.7%; fixed 3 epochs +0.30 [+0.16, +0.44], 24.6%; rank 2, dropout 0.1, 3 epochs +0.41 [+0.27, +0.55], 2.7%; grid 3e-5, rank 16 +0.21 [+0.06, +0.35], 0.9%; grid 3e-5, rank 32 +0.14 [−0.01, +0.29], 0.7%.
  - k = 32 (144 works): training-loss stop +0.13 [−0.05, +0.31], 96.2%; held-out stop +0.12 [−0.08, +0.31], 2.4%.
  - k = 8 training-loss stop (266 works; repetition not measured): seed 1 +0.45 [+0.32, +0.60]; seed 2 +0.36 [+0.22, +0.51]; Gemma 3 12B +0.31 [+0.18, +0.44]; Qwen3-32B +0.37 [+0.23, +0.53]. Next author's adapter: k = 8 +0.11 [−0.03, +0.25], 0.1%.
- Claude Opus 5.5 (highest ROC-AUC in Table A23) also inflates the own adapter when given a training text: II +0.104 [+0.076, +0.132] (M2 +0.52 on the same 267 works). The next author's adapter (+0.018 [−0.010, +0.047]) and the untuned model (+0.025 [−0.002, +0.051]) are not separated, and against the training anchor the original stays above the own adapter (+0.122 [+0.097, +0.147]). Report only; rule committed before scoring; only the training anchor was newly scored, the held-out side reuses the Opus scores of A.8; Opus may have been pre-trained on these comments (Limitations).
- Topic of the anchors (report only; rule committed before computing): the training anchor is no closer to the original in topic than the held-out anchors (bge-m3 cosine difference −0.004 [−0.014, +0.006], 266 works); the difference does not track the own adapter's II (ρ −0.06 [−0.18, +0.06]), and II's ρ with resemblance (Section 4) is +0.196 [+0.076, +0.314] with it partialled out.
- Inflation index calibrated per fold (report only; rule committed before computing): divided by the per-fold gaps of A.8, II (Section 3.3; 266 works) is +0.20 [+0.13, +0.27] gaps for the own adapter, +0.06 [−0.02, +0.13] for the next author's adapter and +0.02 [−0.06, +0.10] for the untuned model; the own adapter minus the original is −0.17 gaps against the training anchor and −0.37 against the held-out mean. Without fold 4, whose self score is negative, the own adapter's II is +0.20 [+0.12, +0.28] gaps (216 works).
- Training on the prescription (Section 4). Preference-tuning each adapter on the gate's own choices (DPO on the chosen sample against the other samples, pairs built without the original; rule committed before training) was tried on a 50-work pilot (−0.52 [−1.97, +0.80] on bullet-masked chrF) and not extended: its mean gain on bullet-masked chrF was not above zero.
- We reran a scaled-down AuthorMix (Llama-3.1-8B-Instruct, 4-bit; ten high-resource LoRA adapters mixed layer by layer by a gradient-free search whose reward scores outputs against the 16 sentences X_t of each target author; systems base model, one adapter, 16-shot prompt and AuthorMix; STAR Toward; analysis rule committed before any output; inflation index II = Toward against X_t minus Toward against 16 sentences from another book of the same author). Unlike the original (5,000 steps, effective batch 32), each adapter trains for 300 steps at batch 8 on about 600 pairs (about four epochs); validation loss was lowest at step 50 for all ten adapters (1.439–1.949) and rose to 2.221–2.928 by step 300, still below the base model's 3.995–4.602, and the rule keeps the last adapter, so the mix starts from overfitted adapters. Pre-registered primary endpoint not met: scored against the 16 sentences AuthorMix optimises on, its Toward does not exceed the held-out score by more than the base model's does at alpha = 0.05 (delta II = −0.0008 [−0.0025, +0.0009], exact sign-flip p = 0.8086, 10 targets). The same contrast on LUAR +0.0005 [−0.0011, +0.0022] and Style-Embedding −0.0013 [−0.0042, +0.0014] is reported as an estimate only, without a test.

### A.12 Bullet-to-text on two other base models (full lines of Section 5)

- Status: the bullet-to-text conditions of Section 5 are re-run on two other base models, Gemma 3 12B and Qwen3-32B (both 4-bit), on all five folds (294 works; Appendix A.11), with rules fixed before any result. Each verdict asks for the 95% lower bound of the M2 difference between the own adapter and the next author's adapter to be above zero. M2 is the same Qwen3-8B verifier throughout; LoRA cell, prompts, decoding and scoring are unchanged, with the last 16 layers adapted on every model, and Gemma 3 takes the same user message through its own chat template. On Qwen3-32B the condition with 8 texts in the prompt was generated in batches of 4 instead of 8 in folds 3 and 4 (112 works; memory), decoding otherwise unchanged. Intervals resample works (2,000 draws, seed 0).
- Bullet-to-text, folds 0 to 4 (294 works), M2 of the own adapter minus the next author's adapter: Gemma 3 12B +0.339 [+0.242, +0.438]; Qwen3-32B +0.233 [+0.155, +0.315]; Qwen3-8B +0.290 [+0.208, +0.377], all three above zero. Per fold the lower bound stays above zero on all five folds for Gemma 3 12B, on four for Qwen3-32B (not on fold 3: +0.077 [−0.083, +0.225]) and on three for Qwen3-8B (not on folds 2 and 3). Minus 8 texts in the prompt: Gemma 3 12B +0.434 [+0.360, +0.508], Qwen3-32B +0.610 [+0.538, +0.683], Qwen3-8B +0.798 [+0.727, +0.867]; minus no adapter: Gemma 3 12B +0.551 [+0.477, +0.627], Qwen3-32B +0.653 [+0.579, +0.727], Qwen3-8B +0.376 [+0.308, +0.441]. Minus the original: Gemma 3 12B −0.047 [−0.127, +0.028], Qwen3-32B −0.040 [−0.108, +0.028], Qwen3-8B +0.031 [−0.036, +0.094]: on M2 no adapter is separated from the author (with fold 0 alone the Qwen3-8B adapter was above it).
- Output form. Scoring takes each output as written. Without an adapter, Qwen3 outputs often open with a preamble line or a horizontal rule or use bold text, Gemma 3 12B only bold text; removing that form changes Gemma 3 12B 22 and 13, Qwen3-32B 38 and 46, Qwen3-8B 6 and 53 of the 58 fold 0 outputs with no adapter and with 8 texts in the prompt. Removing it before M2 (fold 0, report only) moves the own adapter minus no adapter on Qwen3-32B from +1.09 [+0.88, +1.32] to +0.88 [+0.68, +1.10] and minus 8 texts in the prompt from +1.00 [+0.77, +1.23] to +0.78 [+0.56, +1.00] (Qwen3-8B +1.28 [+1.10, +1.46] to +0.81 [+0.64, +0.98]); every lower bound stays above zero. The untuned Gemma 3 12B writes long: median over the five folds 767 characters against 454 for the original (Qwen3-8B 504).
- LambdaG, own adapter minus the original without its degenerate outputs (the rule of Section 4; works resampled): Gemma 3 12B +9.54 [+7.88, +11.34] (260 works), Qwen3-32B +7.78 [+4.93, +10.25] (273 works), Qwen3-8B +7.37 [+5.54, +9.11] (270 works) of 294; all three stay above the author (on fold 0 alone Qwen3-32B was not separated). Known texts here are the training texts; with held-out texts Qwen3-8B falls below (Appendix A.11), the other two were not re-scored.

### A.13 Bullet-to-text on English Wikipedia talk comments (full lines of Section 5)

- Status: the English bullet check uses the register of the Korean benchmark, with rules fixed before any generation: the ConvoKit Wikipedia Talk Pages Corpus (CC BY-SA 4.0; it has no age metadata, so minors cannot be screened out). A work is one author's comments under one conversation root (the corpus has no page titles); bots, IP addresses and unknown users are excluded, markup and signatures removed, and works under 250 characters dropped (110,058 works). 40 authors with at least 134 works are drawn with seed 0; each has 6 targets of 250 to 1,000 characters and nested k = 8, 32 and 128 exemplars, of which this check uses k = 8. Every text is used as its first line-bounded segment of at most 600 characters; a single line longer than that is kept whole, so 38 of the 240 targets are shortened. Bullet lists come from the English version of the bullet prompt; none was refused. Like those of Appendix A.12, these adapters are not released.
- Bullet-to-text (the four conditions of Section 3.2 at k = 8 with the English bullet prompt, scoring details fixed before any scoring; LUAR replaces M2, which then had no English version). Pre-specified verdicts ((v) in Table A15): both positive, also with authors resampled ([+0.0273, +0.0685] and [+0.0013, +0.0384]); 8 texts in the prompt add nothing over no adapter (−0.0053 [−0.0157, +0.0053]).
- Bullet-to-text, report only (Table A15). LUAR does not separate the own adapter from the original; LambdaG on the training texts puts it above the author, as in Korean before the held-out check (run in English on the 160 authors below). chrF: own adapter 42.71, 8 texts in the prompt 43.93, the bullet list itself 42.02; degenerate outputs of the own adapter 13 of 240.

| Own adapter minus | Scorer | Difference [95% CI] |
|:--|:--|--:|
| Next author's (v) | LUAR | +0.0480 [+0.0352, +0.0612] |
| 8 in prompt (v) | LUAR | +0.0194 [+0.0067, +0.0314] |
| No adapter | LUAR | +0.0141 [+0.0003, +0.0273] |
| Original | LUAR | +0.0036 [−0.0090, +0.0165] |
| Original | LambdaG (t) | +23.87 [+15.68, +37.86] |
| Original, 222 clean pairs | LambdaG (t) | +15.45 [+13.81, +17.13] |

Table A15: English bullet-to-text, 40 authors (240 targets): own adapter minus each comparison. (v): verdict; (t): training texts as known texts; clean: neither text degenerate nor repeating a line.

- Expansion to 160 further authors (rule written after the 40-author results above and before any selection, bullet list, training or scoring): 160 authors drawn with seed 1 from the 837 eligible authors outside the 40 (at least 25 works, at least 6 of them of 250 to 1,000 characters), 6 targets each (960 targets), the same bullet prompt (no list refused) and the same four conditions and the training-loss stop at k = 8 (all 160 adapters met it, after 4 to 8 epochs). A second scorer, EN-M2, applies the Korean M2 recipe to English pairs of authors outside the 200 (3,000 training and 1,000 test pairs, no author shared with the 200 or across sets); by the rule it decides a verdict only if its test ROC-AUC has a 95% lower bound above 0.70, and it reaches 0.90 [0.8808, 0.9173]. Most of its different-author test pairs (480 of 500, 96%) could not be matched on the conversation and differ in topic too (ROC-AUC 0.7671 against the 20 matched ones), so its test is easier than the Korean M2's.
- Expansion, pre-specified verdicts (an English-expansion family of two, not among the 32 verdicts of Appendix A.9; 960 targets resampled, authors resampled in brackets): V1, LUAR, own adapter minus the next author's adapter +0.0327 [+0.0259, +0.0392] ([+0.0221, +0.0443]); V2, EN-M2 with the original as reference, own adapter minus the next author's adapter +0.4555 [+0.4018, +0.5100] ([+0.3641, +0.5518]); both positive.
- Expansion, report only (Table A16): with a held-out text of the author as EN-M2's reference, the own adapter stays above the next author's but below the original, as in Korean. With authors resampled, LambdaG against the original with 8 held-out texts ([−0.53, +38.08]) and chrF against the next author's ([−0.16, +2.96]) are not separated. 8 of the 960 own-adapter outputs repeat a training text whole (chrF at least 90; none for the other conditions), and 20 stop at the token limit (next author's adapter 16, others 0). Pooled with the 40 authors above (1,200 targets; those 40 seen before the rule), V1 reads +0.0358 [+0.0299, +0.0417].

| Own adapter minus | Scorer | Difference [95% CI] |
|:--|:--|--:|
| No adapter | LUAR | +0.0133 [+0.0070, +0.0194] |
| No adapter | EN-M2 | +0.6018 [+0.5576, +0.6432] |
| 8 in prompt | LUAR | +0.0139 [+0.0072, +0.0205] |
| 8 in prompt | EN-M2 | +0.5801 [+0.5327, +0.6235] |
| Original | LUAR | +0.0002 [−0.0059, +0.0062] |
| Next author's | EN-M2 (h) | +0.6104 [+0.5559, +0.6689] |
| Original | EN-M2 (h) | −0.2335 [−0.2862, −0.1810] |
| Original | LambdaG (t) | +35.33 [+22.08, +50.88] |
| Original | LambdaG (h) | +13.50 [+0.63, +29.06] |
| Next author's | chrF | +1.30 [+0.36, +2.20] |

Table A16: English expansion at k = 8 (report only): own adapter minus each comparison, 960 targets, target-level 95% intervals. (h): held-out reference or known texts; (t): training texts as known texts.
- TinyStyler (160 authors; report only, decisions 2026-10-29; full readings in S1): own adapter minus TinyStyler, LUAR +0.0164 [+0.0101, +0.0229], EN-M2 +0.740 [+0.686, +0.790], Style-Embedding −0.0780 [−0.0911, −0.0647] (TinyStyler conditions on it); TinyStyler minus No adapter, LUAR −0.0031 [−0.0084, +0.0022]; TinyStyler minus the original, EN-M2 (h) −0.794 [−0.855, −0.736].
- Style-Embedding II (Section 3.3; report only): TinyStyler, conditioned on Style-Embedding, +0.0254 [+0.0104, +0.0412]; own adapter +0.0077 [−0.0067, +0.0227]; the other four systems' intervals include 0.

### A.14 Imitation-aware verifier (full lines of Section 5)

- Imitation-aware verifier (rule fixed before any M2' existed): M2 retrained with matched machine imitations of the training authors' texts as extra negatives; verdict (a) asks whether it separates the original from the own adapter's output, verdict (b) whether it keeps its human verification AUC.
  - Imitation-aware verifier M2' (five folds): the 15,000 M2 training pairs of these folds plus 6,160 imitation pairs, half human and half machine against the same anchor, from training-fold authors only (outputs of three generators: two from an unreported preliminary study restoring a text from its neutral LLM rewrite (one LoRA-SFT model on other authors' pairs and per-author adapters, 1,053 blocks each), and the per-author adapters of Section 5 (974 blocks), so verdict (a) scores a generator kind seen in training, on other authors); same settings as M2, one epoch, 1,051–1,068 steps per fold.
  - Pre-specified verdict (a), M2' original − own-adapter output over 294 works from 294 authors: +0.146 [+0.111, +0.183] (baseline M2 on the same works −0.031 [−0.093, +0.034]; Table 2 gives this difference as own adapter − original, +0.031 [−0.036, +0.094], from its own bootstrap), lower bound above 0.
  - Verdict (b), pooled ROC-AUC over 736 human verification triples: M2' 0.6895 vs M2 0.7986, difference −0.1091 (95% CI [−0.1311, −0.0870]; tolerance −0.02 on the point estimate, exceeded).
  - Overall: no-go; M2' does separate the original from the own-adapter output, but it loses more than 0.02 of human verification AUC against M2.
  - Verdict (a) without the 24 works whose bullet output degenerates (270 works): M2' +0.126 [+0.092, +0.161], M2 −0.086 [−0.139, −0.034].
  - Per fold (report only), AUC of M2' and M2 in Table A17; the fold 2 and 4 verifiers compress their scores (same-author sd 0.16 and 0.13 vs 0.60 to 0.80), a sign of undertraining; the other folds average 0.783 vs 0.820.

| Fold | M2' | M2 |
|:-:|--:|--:|
| 0 | 0.744 | 0.799 |
| 1 | 0.797 | 0.819 |
| 2 | 0.592 | 0.850 |
| 3 | 0.808 | 0.841 |
| 4 | 0.551 | 0.847 |

Table A17: Second split: ROC-AUC per fold of the imitation-aware verifier M2' and of M2 on the human verification triples.

  - Pre-specified H2, M2 retrained on the end-only inputs of A.2: (a) AUC 0.6892 vs M2 0.7986 (−0.1093, beyond the −0.05 tolerance; fold means 0.7392 vs 0.8312, report only), H2 − best baseline −0.0406 [−0.0715, −0.0099] (97.5%); (c) original − own-adapter output, 294 works, +0.475 [+0.411, +0.542], without the 24 degenerate works +0.425 [+0.363, +0.488] (report only). (b), wording insensitivity, is report only. Overall no-go: (c) holds, (a) fails.

### A.15 Bullet k curve (full lines of Section 5)

|  | Fixed 3 ep. | Fixed 2 ep. | Rank 2 |
|:--|--:|--:|--:|
| M2 | +0.225 | +0.243 | +0.260 |
|  | [+0.147, +0.315] | [+0.105, +0.374] | [+0.152, +0.373] |
| chrF | +0.44 | −7.20 | −5.73 |
|  | [−0.41, +1.32] | [−8.51, −5.78] | [−6.98, −4.39] |
| Overlap | +0.764 | +0.224 | +0.298 |
|  | [+0.741, +0.790] | [+0.198, +0.250] | [+0.271, +0.326] |
| Own share | 0.780 | 0.236 | 0.313 |
| Degen. | 4.5% | 25.0% | 18.2% |

Table A18: Three fixed training budgets at k = 8 on 264 works (last-epoch weights; Rank 2: dropout 0.1, 3 epochs): own adapter minus the next author's (M2), the untuned model (chrF) and the other adapter (Overlap, as in Table A22). Own share: own outputs with that 40-character span; Degen.: degenerate ones. Intervals: Bonferroni-adjusted 98.33% (three regimes), chrF 95%.

- Bullet k curve (rule fixed before any k = 2 or 32 adapter existed): per-author adapters at k = 2 and 32 beside the k = 8 ones of Section 5.
  - Bullet k curve (five folds, 145 works from 145 authors): per-author adapters trained on 2 or 32 of the author's texts with the k = 8 settings (stop at training loss 0.1; bullets beyond k = 8 from the same prompt and model); a k = 32 variant holds out the last 2 texts and keeps the epoch of lowest validation loss (patience 1). The mismatch condition is the next author's adapter at the same k; the plain-model and prompting conditions are the k = 8 ones.
  - Pre-specified verdict (a), M2 own − next author's adapter over 145 works: k = 2 +0.134 [−0.074, +0.341], k = 32 +0.125 [+0.033, +0.213]; k = 8 on the same works +0.250 [+0.154, +0.347] (report only; all 294 works +0.290 [+0.208, +0.377]).
  - Verdict (b), k = 32 − k = 2 change: −0.009 [−0.224, +0.218], interval includes 0.
  - Overall: from 2 to 32 texts the author-specific share shows no clear change.
  - Without works with a degenerate output: k = 2 +0.212 [−0.011, +0.432] (58 works), k = 32 +0.166 [+0.083, +0.241] (136), change −0.062 [−0.292, +0.167] (54, same reading).
  - Report only, chrF own adapter − plain model: k = 2 −11.07 [−13.02, −9.17]; k = 8 −0.64 [−1.92, +0.59]; k = 32 +0.38 [−1.18, +1.96]; k = 32 held-out stop +1.96 [+0.49, +3.39] (k = 32 not above zero; k = 32 held-out stop above zero, 113 of 145 works higher). Degenerate outputs: k = 2 40.7%, k = 8 6.2%, k = 32 4.1%, k = 32 held-out stop 8.3%, plain model 0.7%; shorter than 0.3 of the original but not degenerate: k = 2 6, k = 8 1, k = 32 1, k = 32 held-out stop 0 of 145.
  - Kana rates by system (report only): S1.
  - Training-text reproduction, own − other adapter share of outputs with a 40-character overlap: k = 2 +0.969 [+0.948, +0.986]; k = 32 +0.978 [+0.966, +0.990]; k = 32 held-out stop +0.071 [+0.040, +0.103].
  - Held-out stop at k = 32 (report only): M2 own − next +0.154 [+0.058, +0.251]; minus the training-loss-stop value +0.029 [−0.088, +0.150]; own adapter M2 minus the training-loss stop −0.116 [−0.211, −0.026]; best epoch 1: 133, 2: 10, 3: 1, 6: 1.
  - M2 own adapter − original (report only): k = 2 −0.544 [−0.698, −0.411]; k = 8 +0.044 [−0.032, +0.123]; k = 32 +0.054 [−0.040, +0.147]; k = 32 held-out stop −0.062 [−0.156, +0.026]. Overlap own − other at k = 8 on these 145 works: +0.978 [+0.970, +0.986].
  - Held-out stop at k = 8, lines outside its verdicts (a) to (c) in Table A22 (report only; listed in the rule before training): best epoch 1: 239, 2: 20, 3: 5. Without works where the own or the next author's output degenerates (130 works), own − next +0.113 [+0.050, +0.183]; without works where the own or the untuned output degenerates (178 works), chrF own − untuned +0.76 [−0.08, +1.64]; these subsets are chosen on the outputs, so they do not replace the pre-specified verdicts in Table A22. Held-out minus training-loss stop on the same 264 works, own adapter: M2 −0.540 [−0.636, −0.444], chrF −6.15 [−7.89, −4.44]; the training-loss stop's own − next on these works +0.296 [+0.211, +0.386] (its next author is taken from all 294); M2 own − untuned at the held-out stop −0.160 [−0.258, −0.065]. Decoding check (report only; rule fixed before decoding): repetition penalty 1.1 halves degenerate own outputs (15.9%), chrF own − untuned −2.38 [−3.61, −1.26]; nucleus sampling (temperature 0.7, top-p 0.9) gives 37.9% and −11.07 [−12.60, −9.56]; under neither is the own adapter as close as the untuned model. Report only, degenerate own outputs on these 264 works fall with training length at this learning rate: 32.6% at the held-out stop, 25.0% after 2 fixed epochs, 4.5% after 3 and 6.8% at the training-loss stop (untuned model 0.4%); mean training loss is still 1.81 after one epoch and 1.08 after two, so we read the degeneration as that of a partly trained adapter rather than of the held-out rule, a reading not tested further.
  - Registration order (decision log; S1): the rule for the three regimes below was committed after the k = 8 held-out-stop verdict above; it fixed the three regimes, their verdicts and the synthesis sentence before any of them was trained, and no other regime was trained before their verdicts (the later learning-rate grid: Table A19).
  - Non-memorising regime, fixed 3 epochs (rule fixed before training; last-epoch weights; 264 works): (a) M2 own − next +0.225 [+0.162, +0.298], own above next; (b) chrF own − untuned +0.44 [−0.41, +1.32], not separated from no adapter; (c) 40-character overlap own − other +0.764 [+0.744, +0.786], reproduction reduced (k = 8 training-loss stop +0.978). Report only (own share and degenerate own outputs: Table A18; non-degenerate subsets chosen on the outputs): without degenerate outputs own − next +0.186 [+0.140, +0.237] (239 works) and chrF +1.06 [+0.42, +1.76] (251 works); mean training loss by epoch 1: 1.81, 2: 1.08, 3: 0.54, held-out loss 1: 1.58, 2: 1.68, 3: 1.93.
  - Non-memorising regime, fixed 2 epochs: (a) M2 own − next +0.243 [+0.138, +0.355], own above next; (b) chrF own − untuned −7.20 [−8.51, −5.78], farther from the original than no adapter; (c) 40-character overlap own − other +0.224 [+0.202, +0.246], reproduction reduced. Report only: without degenerate outputs own − next +0.221 [+0.134, +0.310] (153 works) and chrF −2.45 [−3.39, −1.61] (197 works); mean training loss by epoch 1: 1.81, 2: 1.08, held-out loss 1: 1.58, 2: 1.68.
  - Non-memorising regime, rank 2 with dropout 0.1 for 3 epochs: (a) M2 own − next +0.260 [+0.170, +0.353], own above next; (b) chrF own − untuned −5.73 [−6.98, −4.39], farther from the original than no adapter; (c) 40-character overlap own − other +0.298 [+0.276, +0.321], reproduction reduced. Report only: without degenerate outputs own − next +0.244 [+0.174, +0.319] (179 works) and chrF −2.50 [−3.34, −1.67] (215 works); mean training loss by epoch 1: 1.92, 2: 1.35, 3: 0.90, held-out loss 1: 1.63, 2: 1.56, 3: 1.75.
  - Learning-rate × rank grid (report only; rule committed after the k = 8 held-out-stop verdict and before training; Table A19): held-out loss (2 texts) checked every 2 steps, stopping after 4 checks without a new lowest (lowest check kept); four cells on fold 0 (53 works), and the lowest-loss cell there (3e-5, rank 16) on all five folds (264 works). Loss falls along both axes, so the chosen cell is the grid's corner (largest learning rate and rank). Added after seeing this (fold 0, loss only): learning rate 1e-4 at rank 16 gives 1.521 (+0.0075 [+0.0003, +0.0140]), not lower; rank 32 at 3e-5 gives 1.512 (−0.0010 [−0.0043, +0.0019]), so loss still falls along rank; on five folds (added after seeing the grid; report only), own − next M2 not separated at rank 32 (+0.060 [−0.034, +0.155]); chrF own − untuned −1.47 [−2.68, −0.31], farther from the original than no adapter; Overlap +0.032 [+0.021, +0.045], reproduction reduced; degenerate: own 12.5%, next 10.6%, untuned 0.4%; without works where a compared output degenerates (chosen on the outputs), own − next +0.067 [+0.028, +0.105] (208 works) and chrF +1.49 [+0.76, +2.15] (231 works). Chosen cell, five folds: best step median 16 (12 to 48; none at the 80-step cap), training loss at the best check median 1.365 (not low); degenerate: own 7.6%, next 12.9%, untuned 0.4%. Without such outputs, own − next +0.109 [+0.069, +0.152] (216 works) and chrF +1.73 [+1.23, +2.21] (243 works). M2 own − untuned +0.224 [+0.167, +0.281]; chosen cell − k = 8 held-out stop (epoch level, lr 1e-4), same works: M2 +0.384 [+0.300, +0.476], chrF +7.44 [+5.85, +9.04].
  - Degenerate outputs resampled (post hoc rule; chosen cell retrained; degenerate greedy outputs redrawn at temperature 0.7, seeds 1 to 3, first clean kept, else greedy: own 20, next 34, untuned 1, still degenerate 2, 2, 0), 264 works: chrF own − untuned +1.522 [+0.960, +2.057] (174 higher), M2 own − next +0.124 [+0.077, +0.171] (165, 16 ties), ending cosine own − next +0.0125 [+0.0023, +0.0233] (146); greedy: Table A19, All, ending cosine +0.0415 (M2 and ending gaps wider).
  - Calibrated per fold (report only): S1.
  - Pre-specified H1 (designed after Table 2): author adapters trained one epoch on a shared adapter learned from other folds' texts, 294 works, degenerate outputs redrawn: own − untuned chrF +3.03 [+2.39, +3.74]; own − next M2 +0.179 [+0.135, +0.222], ending cosine +0.018 [+0.007, +0.028]; own − shared chrF −0.85 [−1.36, −0.29], ending cosine −0.013 [−0.020, −0.006]. Overall go: the three hold; own − shared only: chrF own below, ending cosine own below.

| Cell | Val. | M2 | chrF | Overlap | Degen. |
|:--|--:|--:|--:|--:|--:|
| 1e-5 r8 | 1.521 | +0.192 | +0.41 | −0.016 | 5.7% |
|  |  | [+0.041, +0.324] | [−1.41, +1.93] | [−0.047, +0.000] |  |
| 1e-5 r16 | 1.516 | +0.203 | −0.85 | −0.016 | 11.3% |
|  |  | [+0.038, +0.363] | [−3.02, +0.91] | [−0.047, +0.000] |  |
| 3e-5 r8 | 1.515 | +0.198 | −1.82 | +0.016 | 17.0% |
|  |  | [+0.022, +0.380] | [−4.59, +0.59] | [+0.000, +0.047] |  |
| 3e-5 r16 | 1.513 | +0.127 | −0.84 | +0.016 | 9.4% |
|  |  | [−0.047, +0.300] | [−3.24, +1.07] | [+0.000, +0.047] |  |
| All | 1.537 | +0.193 | +0.37 | +0.025 | 7.6% |
|  |  | [+0.127, +0.267] | [−0.45, +1.21] | [+0.015, +0.038] |  |

Table A19: Learning-rate × rank grid at k = 8 (report only; procedure in A.15). Val.: mean held-out loss, fold 0; All: the chosen cell, five folds. M2, chrF, Overlap and Degen. as in Table A18. Fold-0 Overlap: the 8 authors whose other adapter is on fold 0. 95% intervals, works resampled.

### A.16 The Section 3.2 example in English, and the evaluation sets

| Text | English translation (ours) |
|:--|---|
| Bullets | critical stance on one-sided, contrived translation practice and the claim that it should be avoided / a recommendation to use translated terms where possible / the requirement, as a precondition, that the word be one actually in wide use online and offline / Case 1: "백과" ('encyclopedia') in 위키백과 ('Wikipedia') has the same usage and meaning as the everyday word and is accepted naturally / Case 2: in "바깥 고리" ('external link', literally 'outside ring') both "바깥" and "고리" are far from their actual usage and meaning, so the translation is awkward / Case 2 given as a fitting example of why the precondition is needed. |
| Original | So I think this kind of one-sided, contrived translation practice should be avoided, and that we should use translated terms where possible but add the condition that the word is one in wide use on- and offline. In 위키백과, 백과 has the same usage and meaning as the word 백과 we all use, so it comes across naturally, but in 바깥 고리 both words, 바깥 and 고리, are far from the usage and meaning of the words we actually use, so it becomes an awkward translation; that would be a good example. |
| Own | I'll give [my view] to this discussion. / I think one-sided, contrived translation practice must be stamped out (척결되야, a non-standard spelling, kept as generated). I recommend using translated terms, but I think the precondition must be that the word is one actually in wide use online and offline. For example, '백과' in 위키백과 is an everyday word with the same meaning, so it is accepted naturally, but '바깥' and '고리' in '바깥 고리' both differ in meaning from everyday language, so it becomes an awkward translation; as this shows, I think there must be a precondition for using translated terms. |
| Next | One-sided and contrived translation practice 悖 [a Chinese character, 'runs against'] Wikipedia's purpose and instead leads readers to misunderstand. The recommendation to use translated terms where possible is because only widely used words and expressions can raise Wikipedia's accuracy and accessibility. The precondition for using translated terms is that the word is actually widely used or exists online and offline. / Case 1: "백과" in 위키백과 has the same usage and meaning as the everyday word and is accepted naturally. / Case 2: in "바깥 고리", "바깥" and "고리" are both, from their actual usage and meaning, [a fragment] far away, ring (and 고리 is somewhat like that too) a needless translation, so awkward. This case would be a fitting example of why the precondition is needed. |

Table A20: The worked example in English (CC BY-SA 4.0; Korean and contributor credit in S1; " / " splits lines; Original: the gold; Own, Next: the author's and the next author's adapter).

Table A21 lists the evaluation sets; each difference is paired within one set.

| Set (rule) | n | In |
|---|--:|:--|
| Main split (876 same-page negatives) | 1,010 triples | Table A23 |
| Second split | 736 triples | Table A22 |
| Bullet test (one work per author) | 294 works | Tables 1, 2 |
| Held-out anchor (another text by the author) | 267 works | Table 2 |
| Grid's chosen cell, five folds | 264 works | A.15 |
| LambdaG held-out texts (8 held out, no degenerate output) | 217 works | Table 2 |
| k curve (at least 32 other texts) | 145 authors | A.15 |
| New authors (outside both splits) | 174 authors | A.8 |
| English Wikipedia talk | 40 + 160 authors | A.13 |
| Literary corpus | 358 triples | A.1 |

Table A21: Evaluation sets. Rows 4 to 7 are subsets of the 294 bullet-test works, fixed by the rule in parentheses.

### A.17 All 32 pre-specified verdicts (summarised in Section 1)

| Panel / test | n | Col. (a) | Col. (b) | Col. (c) | Verdicts |
|:--|--:|--:|--:|--:|:--|
| A: M1; H2 − best baseline | 1,010/736 | +0.0317 [+0.0075, +0.0550] | −0.0406 [−0.0715, −0.0099] |  | passes; fails |
| A: M2 − best baseline | 1,010/736 | +0.0990 [+0.0783, +0.1223] | +0.1068 [+0.0865, +0.1290] | +0.0688 [+0.0385, +0.0988] | passes (all) |
| A: M2 − word-final, literary | 358 | −0.0646 [−0.1095, −0.0184] |  |  | below |
| B: Own − next, 3 models | 294 | +0.290 [+0.208, +0.377] | +0.339 [+0.242, +0.438] | +0.233 [+0.155, +0.315] | pos. (all) |
| B: Own − 8 in prompt, 3 models | 294 | +0.798 [+0.727, +0.867] | +0.434 [+0.360, +0.508] | +0.610 [+0.538, +0.683] | pos. (all) |
| B: English, LUAR | 40 | +0.0480 [+0.0352, +0.0612] | +0.0194 [+0.0067, +0.0314] |  | pos. (all) |
| B: k curve: k = 2; k = 32; change | 145 | +0.134 [−0.074, +0.341] | +0.125 [+0.033, +0.213] | −0.009 [−0.224, +0.218] | n.s.; pos.; n.s. |
| B: Held-out stop, k = 8 | 264 | +0.078 [−0.046, +0.205] | −7.07 [−8.62, −5.52] | +0.036 [+0.022, +0.051] | n.s.; farther; reduced |
| B: Fixed 3 epochs | 264 | +0.225 [+0.162, +0.298] | +0.44 [−0.41, +1.32] | +0.764 [+0.744, +0.786] | pos.; n.s.; reduced |
| B: Fixed 2 epochs | 264 | +0.243 [+0.138, +0.355] | −7.20 [−8.51, −5.78] | +0.224 [+0.202, +0.246] | pos.; farther; reduced |
| B: Rank 2, dropout 0.1, 3 ep. | 264 | +0.260 [+0.170, +0.353] | −5.73 [−6.98, −4.39] | +0.298 [+0.276, +0.321] | pos.; farther; reduced |
| B: M2': own − original; AUC − M2 | 294/736 | −0.146 [−0.183, −0.111] | −0.1091 [−0.1311, −0.0870] |  | orig. above; fails |
| B: Shared adapter H1, largest p | 294 | +0.018 [+0.007, +0.028] |  |  | passes |

Table A22: All 32 pre-specified verdicts. Intervals: 97.5% in panel A, 95% otherwise. Panel A: ROC-AUC, topic-matched triples; first row: M1, then the word-end verifier H2 (A.14; counted with bullet-to-text); M2 row: main split, seed 1, second split (736 triples). Panel B: bullet-to-text on M2 at k = 8 unless stated; cells are own adapter minus the next author's unless named. 3-model rows give Qwen3-8B, Gemma 3 12B and Qwen3-32B. English rows use LUAR; (b) is 8 texts in the prompt. H1 uses ending cosine (largest p). M2' (a) is the original on M2'. In stop and epoch rows, (b) is the untuned model on chrF and (c) the other adapter on 40-character overlap, passing if the upper bound is below +0.978. Held-out bullets (A.11, 294 works): 5 own and 0 next-author outputs share one.

### A.18 Detection on the main split (summarised in Section 3.4)

| Method | AUC | Δ [97.5% CI] |
|---|--:|--:|
| *Pre-specified* | | |
| LambdaG | 0.5561 | −0.1711 |
| LUAR-MUD | 0.5639 | −0.1634 |
| bge-m3 | 0.5871 | −0.1401 |
| Word-final frequency | 0.7170 | −0.0103 |
| Char. 1-4 gram TF-IDF | 0.7273 | best |
| M1 (surface features) | 0.7590 | +0.0317 [+0.0075, +0.0550] |
| M2 (LoRA pair verifier) | 0.8263 | +0.0990 [+0.0783, +0.1223] |
| *Post hoc or report only (†)* | | |
| Gemini 4 Argon, LIP + confidence † | 0.4609 (0.9176 ‡) | −0.2663 |
| mStyleDistance † | 0.5650 | −0.1622 |
| GPT-4.1, LIP prompt † | 0.6860 | −0.0412 [−0.0672, −0.0127] |
| Supervised char. TF-IDF † | 0.7549 | +0.0276 [+0.0086, +0.0465] |
| GPT-6.1 Sol, LIP + confidence † | 0.8203 (0.6689 ‡) | +0.0931 |
| Claude Opus 5.5, LIP yes/no † | 0.8470 | +0.1198 |
| Claude Opus 5.5, Korean LIP + confidence † | 0.9165 | +0.1892 |
| Claude Opus 5.5, LIP + confidence † | 0.9201 | +0.1929 |

Table A23: Detection on the main split (1,010 topic-matched triples, folds pooled): ROC-AUC and Δ from the best pre-specified baseline (character 1-4 gram TF-IDF, first 460 tokens) with triple-bootstrap 97.5% interval; intervals only where computed (LLMs against M2: A.3); differences use unrounded AUCs. † Post hoc or report only. ‡ Answer-signed: no answers score 1 − confidence (A.3). LambdaG: best variant (word-final-only, full text).


==> anc/preregistration/003f248b.md <==
commit: 003f248b896ccd01534fb7c71ee2e141e2550601
committed: 2026-09-29T16:35:12+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## R144 (2026-09-29 16:40) Signature-residue check widened to five folds (report only, before seeing results, verdicts unchanged)

- Reason: the signature-residue check in manuscript 5.4 covers only fold 0 (40 triples), while the length (E11) and name-mention (E12) checks in the same section cover five folds. Since five-fold M2 scores already exist, it is widened with the same definition.
- Definition: a triple is flagged if the same regexes as R62 in `verify_numbers.py` (`사용자(토론)?:`, `--` + characters, `yyyy년 m월 d일`, `(UTC)`) occur in at least one of the anchor, positive and main-negative 460-token texts. Running fold 0 alone must reproduce 40, M2 0.8718, TF-IDF 0.7659 (assert).
- Values to report: the number of flagged triples pooled over five folds; the AUC of M2, best E0 (`trunc460|char-tfidf-1-4`) and best E10 (`full|sup-char-tfidf`) on the triples without flags; on that subset M2 − best E0 and M2 − best E10 (`e5_judge.compare`: paired triple bootstrap 2,000 resamples 97.5%, author cluster).
- Interpretation rule: if the 97.5% lower bound of M2 − best E10 is 0 or below, the caveat "on triples without signature residue it is not distinguishable from the supervised surface discriminator" is attached to manuscript 5.4 and the limitations. If it is greater than 0, the fold 0 row is only replaced with a five-fold row. The E4d, E10 and E13 verdicts are not changed.
- Script: `03_experiments/runs/20260929_wiki_av/r144_sig_residue.py` → `results/r144_sig_residue.json`.


==> anc/preregistration/0d239808.md <==
commit: 0d239808f8e31da615232bfbc8f750ee3c308562
committed: 2026-10-18T16:17:02+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed. Item (f) below is the text as committed here; 90 s later, before any score existed, commit 527a4a7f corrected it: `results/f3ben_scores_en.jsonl` is git-ignored (the `runs/**/*.jsonl` rule, same as E8g), so it is not in this copy.


## 2026-10-18 16:2x - E8h2 F3-B-en scoring details (how rules (5) and (7) are applied, fixed before scoring)

- Before writing this section, the only thing seen was E8h's generation statistics (row count, finish, median character count; section 10/18 15:3x). No scores of the four bullet arms have been seen at all.
- (a) Tool `tools/f3ben_score.py`: imports and uses as is the functions of `tools/f3ken2_score.py` (LUAR, Style-Embedding, chrF, bge-m3, degeneration audit, LambdaG, bootstrap, writer-cluster bootstrap), and changes only the system list, contrasts and verdicts for bullets. CPU only.
- (b) Systems: the four arms (names in `f3ben_author_lora.systems`) + identity (= neutral rewrite, the same definition as E8g) + oracle (= original) + `bullets` (= target bullet text after applying the correction-line rule; a reporting floor, whose chrF is itself the bullet leakage). The LUAR and Style-Embedding bundles, the LambdaG known set (k=8 exemplar bundle) and the reference population are the same as in E8g.
- (c) Content (bge-m3 CLS cosine, reporting): `content_src` = output <-> original, `content_bul` = output <-> bullets. The length criterion of the degeneration audit is the original (len_ratio = output/original character count). The fact that this differs from E8g's neutral-rewrite criterion is written in the results.
- (d) Verdict (rule (7) as is): primary verdict 1 = LUAR main − mismatch, primary verdict 2 = LUAR main − icl, pairwise bootstrap over the 240 targets, 2,000 resamples, seed 0, positive if the 95% lower bound > 0. They are read separately. Reporting contrasts: main − oracle (LUAR, LambdaG; reading per s6_lambdag.reading), main − base, icl − base, mismatch − base, icl − oracle, each arm − identity, each arm − bullets; chrF and Style-Embedding are reported on the same contrasts. Writer-cluster bootstrap alongside.
- (e) Subsets (reporting): all (verdict), no_name (excluding the 2 name targets from V14c, 238 texts). F3-K's S1 and S2 (rewrite-leakage criteria) are unrelated to bullet inputs and are not used.
- (f) Result files: `results/f3ben_scores_en.jsonl` (not excluded from git: it contains no text, same as E8g), `f3ben_summary_en.json`, `f3ben_verdict_en.json`, `f3ben_lambdag_scores_en.jsonl`, `f3ben_scores_notes_en.json`.


==> anc/preregistration/1771565f.md <==
commit: 1771565f5b17cb677d3ff34fd41637691364413f
committed: 2026-09-29T05:36:15+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-09-29 - E11 length confound check (for reporting + claim defence, 05:40, before running)

- Reason: in the wiki triples the anchor and the positive are two bundles of posts by the same author on archived pages, and the main negative is a bundle of posts by a different author who posted on the same page as the positive. The same author may have similar comment lengths and counts, so we have not yet measured whether the discriminator might score by similarity of text length instead of style. Example: the first triple of `fold0` has anchor 652 characters, positive 685 characters, main negative 259 characters. In the M2 input (460-token truncation) short texts are not truncated either, so the length signal remains.
- Setup (fixed, no tuning, CPU): script `03_experiments/runs/20260929_wiki_av/e11_length.py` (newly written; scores are read only from existing result files and no model is run).
  - (a) Length-only baseline: score = −|log(len_a) − log(len_b)|, where len is the character count. Two text conditions, `trunc460` (`*_text` in `data/fold{k}/eval_pairs.jsonl`) and `full` (full cleaned text, `make_wiki_folds.load`). Pooled 5-fold main-negative AUC with the `auc_ci` 95% interval, and `neg_any` for reporting.
  - (b) Length-disadvantaged subset: triples where, by `trunc460` character counts, |log len(positive) − log len(anchor)| ≥ |log len(main negative) − log len(anchor)| (triples where the positive is not closer in length to the anchor than the negative is). On this subset measure the AUC of M2 (folds that have scores, currently folds 0 and 1), M1 (5 folds), the best E0 baseline (the same name as the overall pooled best among the 12 in `e5_judge.load`) and the best E10 (`best_e10` in `e10_compare.json`). AUC has the same definition as in E5 (all positive scores vs all negative scores of the subset's triples).
  - (c) Comparison: on the subset, measure M2 − best E10, M1 − best E10 and M2 − best E0 with `e5_judge.compare` (paired bootstrap with 2,000 resamples, `default_rng(0)`, 97.5% interval, author-cluster interval included). The M2 comparisons use only the triples of folds where M2 exists.
- The E0, E5 and E10 verdicts are not changed. Claim-defence rule: if the 97.5% lower bound of M2 − best E10 on the subset is 0 or below, "M2's advantage may partly rely on length similarity" is written in the manuscript and reports as a limitation. If the lower bound > 0, it is written as a robustness result that the advantage holds even on length-disadvantaged triples. The AUC of length baseline (a) is reported in either case. After E4d, (b)(c) are measured again with the 5-fold M2.
- Output: `results/e11_length.json`.


==> anc/preregistration/18fef275.md <==
commit: 18fef275653fc622eaa4021a715de84ac2387784
committed: 2026-10-17T20:04:06+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-17 20:1x - E8 English Wikipedia talk (F3-K-en2 · F3-B-en · vs TinyStyler): pre-registered rules (fixed before processing, training, generation and scoring)

- Background: [internal note omitted]. Replace the English blog (F3-K-en) with an English Wikipedia talk-page corpus, the same register as the Korean, and compare directly with the public style-transfer system TinyStyler. Evidence survey E8a (`02_data/reports/enwiki_talk_survey.json`, commit c2d93d08): 391,294 utterances and 38,462 speakers; there is no page-title field, no bot-flag field and no age metadata. Before writing this section, the only things seen were the E8a counts and the number of writers meeting rule (1) below (64 under a rough cleaning); no rewrite, training, generation or score has been seen at all.
- (0) Data source: ConvoKit Wikipedia Talk Pages Corpus (`wiki-corpus.zip`, sha256 9995d3b8..., CC BY-SA). Only the unzipped `utterances.jsonl` is read, without the ConvoKit package. The paper states "there is no age metadata, so minor writers cannot be filtered out". The blog results (F3-K-en) are moved to a paper appendix and are not rerun.
- (1) Processing (`02_data/scripts/enwiki_talk_build.py` → `02_data/processed/enwiki_talk/works.jsonl`, excluded from git, byte-identical on rerun): 
  - Writer exclusion: speakers whose name starts with `{unknown`, IP-shaped names (full match of `[\d.]+` or `[0-9a-fA-F:]+`), and names containing `bot\b` (case-insensitive).
  - Work = writer × conversation root (the corpus has no page title, so this replaces kowiki's "writer × page"). Within the same root, that writer's utterances are cleaned in timestamp order (id order on ties), empty ones are dropped, and the rest are joined with newlines.
  - Utterance cleaning (in this order): `\"`→`"`; `<ref…>…</ref>`·`<!-- … -->` deleted entirely; `{{…}}` deleted repeatedly from the innermost outwards; `[[File:`·`[[Image:`·`[[Category:` links deleted entirely; `[[a|b]]`→b, `[[a]]`→a; `[url text]`→text, `[url]`→deleted; bare URLs deleted; remaining HTML tags deleted; after `html.unescape`, U+00A0→space; `'''`·`''` deleted; signature remnants deleted (the `hh:mm, d Month yyyy (UTC)` time at line end, and ` --`·`—`·`~~~~` before or after it); runs of talk indentation `:`·`*`·`#` at line start deleted; spaces within a line collapsed, blank lines reduced to one.
  - Work length = number of characters after cleaning. Works under 250 characters are dropped (same as the kowiki rule). Within the same writer, among works whose body is identical after stripping leading and trailing whitespace, only the one with the earliest timestamp is kept.
  - Upper-bound handling (E8a finding: using only 250-1,000 characters leaves only 42 writers with 134 or more works): target eligibility = 250-1,000 characters (the same boundary as the F3-K-en and kowiki targets), exemplar eligibility = everything of 250 characters or more (no upper bound). Every text is cut at the point of use to `first_segment` (the first 600-character piece after cleaning, at a line boundary, same as E1). So the texts that enter training and scoring have the same length range as F3-K-en. Exemplars over 1,000 characters are used only for their first 600 characters, and the fact that this creates a "beginning of text" bias on the exemplar side is written as a limitation (20.5% of the eligible writers' works under the rough cleaning).
- (2) 40 writers, targets, exemplars (deterministic, ids only in `03_experiments/runs/20261010_f3_restore/outputs/f3ken2/writers_en.json`, reproduced by the generator `f3ken2_writers.py --check`): eligible = writers with 6 or more target-eligible works and 134 or more works (128 or more exemplars after removing the 6 targets) (64 writers under the rough cleaning). Writer ids are sorted, shuffled with `random.Random(0)`, and the first 40 are taken. Targets = 6 works sampled from the target-eligible works with `random.Random("f3ken2-t|" + author)`, exemplar order = the remaining works shuffled with `random.Random("f3ken2-x|" + author)`, and the k set is the first k works (k8 subset of k32 subset of k128). k = 512 is not used. The writer split is the same as F3-K-en (target/exemplar split within each writer, cross-writer contrast arm).
- (3) Neutral rewrite: the same English instruction and model as F3-K-en rule (3) (`claude -p`, claude-sonnet-5-5, system prompt '', one turn, 0 USD), ledger `f3ken2_neutral_en`. Calls = 240 targets + 40×128 exemplars = 5,360. Refusal handling follows F3-K-en 22:1x rule (R225a) (a)-(e) unchanged, and only the replacement-target seed string is `"f3ken2-tr|"`. The leak check and sensitivity subsets are set the same as in the F3-K-en 00:0x rule (S1 = targets with rewrite chrF ≥ 90 excluded, S2 = writers with median target chrF ≥ 80 excluded from S1, for reporting).
- (4) F3-K-en2 training and generation (E8f): F3-K-en rule (4) unchanged (Qwen3-8B-4bit, rank 8, scale 2, last 16 layers, Adam 1e-4, batch 1, epoch cap 10, early stopping 0.1, pair = `HUMANIZE["en"]` + neutral exemplar → original exemplar, generation temperature 0, max_tokens 2000, thinking off). System name `authorlora-enwiki_Qwen3-8B-4bit_k{8,32,128}_es01_s0`, contrast `authorlora-enwiki-mismatch_…` (the same-k adapter of the next writer in the sorted order of the 40).
- (5) Measures (E8g, same as F3-K-en rule (5) and the 00:0x scoring-tool details): chrF against the original target, LUAR-MUD cosine (output <-> bundle of the same writer's remaining 5 targets, identity and oracle defined the same way), content preservation bge-m3 (reference = neutral rewrite), degeneration rate. Two more for reporting: (a) Style-Embedding (`AnnaWegmann/Style-Embedding`, mean of per-text embeddings) cosine, with the bundle defined as for LUAR. (b) LambdaG English version: S6 tool settings (lambdag==0.2.0, order 10, kneser_ney, no lowercasing, 30 references, seed 0, a new seed-0 object per problem) with variant `orig` (the Korean eojeol-ending variant is not used), known = that writer's k=8 exemplar bundle, reference population = 2,000 works sampled with `random.Random(0)` from the works of writers outside the selected 40.
- (6) F3-K-en2 verdict (fixed before results, F3-K-en rule (6) unchanged): primary verdict 1 = k128 − k8 chrF difference, pairwise bootstrap over the 240 targets (2,000 resamples, seed 0), 95% lower bound > 0. Primary verdict 2 = the LUAR cosine difference of the same comparison, lower bound > 0. They are read separately and not combined. For reporting: each k − identity, main − mismatch at the same k, writer-cluster bootstrap, S1 and S2. Reading is the same as F3-K-en rule (8). If the direction differs from the blog results, that difference is written as a result (read as a register difference, without asserting it).
- (7) F3-B-en (E8h): the same 40 writers, bullets for each writer's 8 k=8 exemplars + 6 targets (calls 40×14 = 560, ledger `f3b_bullets_en`; the "6 on hold" in backlog E8e was a wording that left out the exemplar bullets used for training, and is corrected here). Bullet instruction (English version of F3-B's): "List the content of the following text as bullet points, one fact, claim or request per bullet. Do not carry over any of the text's tone, word choices, expressions or punctuation habits, do not copy its wording, and write neutral noun phrases. Output only the bullets.\n\nText:\n" + original. Writing prompt: "Write a Wikipedia talk page comment with the following content. Use only the content in the list below; order and length are up to you.\n\nContent:\n" + bullets + "\n\nComment:\n". The four arms are the same as F3-B rule (4) (main, mismatch = next writer, base, icl = "Below are texts written by this writer." + `[Text i]` 8 exemplars + the same instruction). 1 output per target (240). System names of the form `bulletlora-enwiki_Qwen3-8B-4bit_k8_es01_s0`. English has no M2 discriminator, so the primary measure becomes the LUAR cosine bundle of (5): primary verdict 1 = main − mismatch, primary verdict 2 = main − icl, pairwise target bootstrap (2,000 resamples, seed 0), lower bound > 0. For reporting: main − oracle (LUAR, LambdaG; F3-B's "does it exceed the original" check), chrF, Style-Embedding, content (bge-m3 output <-> original, output <-> bullets), degeneration, bullet leakage.
- (8) TinyStyler baseline (E8i·E8j, public code as is, no new implementation): code `github.com/zacharyhorvitz/TinyStyler` commit 128e7355 (`03_experiments/external/TinyStyler`, excluded from git), weights HF `tinystyler/tinystyler` (in the cache; when downloaded, the revision hash is written in the journal), base `google/t5-v1_1-large`. Target style = mean of the Wegmann style embeddings of that writer's 8 k=8 exemplar originals (`first_segment`) (`embed_selection='mean'`, `mean_sample=8` in the repository's `authorship_evaluation/tinystyler_authorship.py`). Input = the target's neutral rewrite (corresponds to `use_actual_input=True`). Decoding = the repository's evaluation setting in the same file: do_sample, top_p 0.80, temperature 1.0, input and output at most 80 tokens, 1 candidate, no reranking, seed 42 (`transformers.set_seed`, set again for each target). Device MPS (if that fails, CPU, written in the journal).
  - Length matching (a wrapper not in the repository, fixed before results): if the input exceeds 80 tokens the repository truncates it and content is lost, so the neutral rewrite is split into lines, each line is split into sentences (`(?<=[.!?])\s+`), sentences are grouped from the start into pieces of at most 80 T5 tokens (eos included), each piece is transferred separately, and pieces of the same line are joined with a space and lines with newlines. If a single sentence exceeds 80 tokens it is truncated as in the repository, and the number of such cases is reported.
  - Reranked version (reporting only): the example setting of the HF demo `run_tinystyler_batch` (reranking 5, temperature 1.0, top_p 1.0, max_new_tokens 128, seed 42) reranks candidates with LUAR and so directly optimises our verdict measure, so it is not used for the verdict. If time remains, it is run with the same wrapper and kept as a single reporting line only.
  - Comparison (system name `tinystyler_t5-v1_1-large_k8_s42`): writer adapter k=8 (E8f's `authorlora-enwiki_…_k8_es01_s0`) − TinyStyler, LUAR cosine difference and chrF difference, pairwise bootstrap over the 240 targets (2,000 resamples, seed 0). Verdict = if the lower bound of the LUAR difference > 0, "the writer adapter surpasses the public system"; if the upper bound < 0, "the public system is ahead"; otherwise "not distinguishable". The chrF difference is reported. The TinyStyler − oracle LUAR and LambdaG differences are measured with the same bootstrap; if the lower bound > 0 this is read as "TinyStyler also exceeds the original (imitation)", and placed next to adapter − oracle. On that line it is noted that Style-Embedding is the embedding TinyStyler conditions on and therefore favours TinyStyler, and it is not used for the verdict.
- (9) Result files: `results/f3ken2_summary_en.json`·`f3ken2_verdict_en.json`, `results/f3ben_summary_en.json`·`f3ben_verdict_en.json`, `results/tinystyler_vs_author_en.json`. Output, rewrite and bullet jsonl files are excluded from git (`runs/**/*.jsonl`).
- (10) Cost and time: 0 USD. `claude -p` 5,920 calls (4 workers, about 2 hours). GPU: adapters 40×3 + 40 bullet adapters, 9 generation arms (about 6-8 hours, based on F3-K-en measurements), TinyStyler 240 texts (T5-large, expected under 1 hour on MPS). One GPU job at a time, in the order set by the [internal note omitted] operations section (after Gemma).


==> anc/preregistration/1fdd8687.md <==
commit: 1fdd8687a8ea843d74e89469cd486d36c1ff2b97
committed: 2026-10-18T05:04:09+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-18 05:0x - M7e Qwen3-32B memory and generation settings (addendum to M7 rule (1), fixed before smoke, training and generation)

- Download: 10/18 05:03 `hf download mlx-community/Qwen3-32B-4bit` started (at start `df -h .` free 60 GiB, meeting the 10/18 01:5x [internal note omitted] condition of 29 GiB or more). The downloaded revision is written in the result line.
- (M7-32B-1) The LoRA cell is M7 rule (3) unchanged (rank 8, scale 2, last 16 layers (of 64 layers), lr 1e-4, batch 1, epoch cap 10, es 0.1, max_seq_length 2048, seed 0). The default, as for 8B and Gemma, is no grad checkpoint. The machine's unified memory is 64 GB (`hw.memsize` 68,719,476,736 B).
- (M7-32B-2) Condition for changing the memory setting (judged only from a smoke run with 1 writer; output quality is not looked at): if the peak training memory (`peak_gb_train`) of the F3-K smoke (1 writer, k=8) and of the F3-B smoke (1 writer) are both 48 GB or less and there is no OOM, proceed as is. If exceeded or OOM, turn on grad checkpoint (on LoRA layers only) and run the smoke again. In that case, this is written in this section before the results, together with the point that the loss computation is the same so the result rules do not change. No change that reduces max_seq_length is made (if targets are truncated, it becomes a different experiment).
- (M7-32B-3) Generation: M7 rule (4) unchanged (temperature 0, max_tokens 2000, thinking off, prefill 2, 512). The batch size `COMPLETION_BATCH` is set to 8 (greedy decoding, so the output rule is the same). If the smoke generation peak memory exceeds 52 GB, it is lowered to 4 and only that fact is written.
- (M7-32B-4) Time estimate: smoke training seconds and generation seconds for 1 writer × 145 writers (F3-K main); the mismatch arm is generation only; F3-B fold 0 is 58 writers × four arms. If the estimate exceeds 48 hours, a plan to reduce the M7f scope to the F3-K folds 0 and 1 subset of verdict (a) is written in this section before the results, and the question is asked via [internal note omitted] (the verdict wording states the reduced scope).
- Smoke output names use the `_smoke` suffix so that they do not mix with the main chain (same as M7a).


==> anc/preregistration/1fe51700.md <==
commit: 1fe51700ec0a1264039929bf6c2b9df07aa944d8
committed: 2026-10-21T16:29:13+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-21 16:2x - M12a: [internal note omitted] verifier not fooled by imitation (imitation-aware M2) pre-registered rule (fixed before results, [internal note omitted])
- Question: if M2 is retrained with "machine text that only matches the style" added as negative examples, does it give high scores to the original and low scores to the imitation while keeping verification performance among human texts?
- (1) Baseline M2: the per-fold M2 of the 371-writer 2nd split (`03_experiments/runs/20261007_wiki_ns_av/adapters/fold<k>_8b_plain_lr1e-5_s0`). M2' uses the same code (`20260929_ko_pair_verifier/train_plain.py`) and the same configuration (`20260929_wiki_av/lora_fold_lr1e-5.yaml`: Qwen3-8B-4bit, LoRA rank 16, scale 20, all layers, batch 4, lr 1e-5, max_seq 1024, seed 0, answer tokens `" 예"`/`" 아니"`), changing only the training data and iters. iters = ceil(number of training pairs / 4) (1 epoch, the same as baseline M2). Validation data (valid.jsonl) stays as in the baseline. Adapter `20261007_wiki_ns_av/adapters/m12_fold<k>_8b_plain_lr1e-5_s0` (not released, W1).
- (2) Imitation blocks (`03_experiments/runs/20261010_f3_restore/m12_imitation.py pairs --fold k`): blocks are added to the existing 3,000 training pairs of fold k. One block = one restored work w (an F3 evaluation row), its writer u, and one source system s. Negative = (anchor, R_s(w)), positive = (anchor, h_w). The anchor is another work by u (works_merged, excluding w, chosen by rng), h_w is the original of w (`orig`), every text is cut to the first 460 Qwen3 tokens after `clean_text` (the same as M2 training), and the A/B order is random per pair. Human text and machine text are set against each other with the same anchor and the same content. Three sources: general LoRA-SFT 8B `lorasft_Qwen3-8B-4bit_s0` (the −19.34 chrF case in C3), writer adapter F3-A `authorlora_Qwen3-8B-4bit_k8_s0`, bullet adapter `bulletlora_Qwen3-8B-4bit_k8_es01_s0`. For each source, **all usable blocks** (one first non-degenerate pair_id per work; not used if degen in the R86 audit; for bullets the length ratio is taken against h_norm). Randomness is `random.Random(k)` (1000·seed + k, seed 0), shuffling is `random.Random(k)`. Dry-run (16:2x, `work/m12/dryrun.out`) block counts for folds 0-4: 616/611/601/635/617 → pairs added 1,232/1,222/1,202/1,270/1,234 (half positive, half negative), total 4,202-4,270 pairs, iters 1,051-1,068.
- (2a) No-leak assert (kept in the log and in `results/m12_pairs_fold<k>.json`): block writer u is a train writer of M2 split fold k and is not an eval or valid writer. The anchor is another work by the same u. Therefore outputs and originals of the evaluation fold's writers do not enter training (dry-run over five folds: eval overlap 0, valid overlap 0, self-test 4/4).
- (3) Evaluation texts: of the F3 evaluation rows (1,742 pairs), only the fold k rows, scored with M2' fold k using the same score as `f3m2_score.py` (pair of text x and h_norm, mean log-odds over both orders, 460 tokens, same text cache). Systems: identity, oracle_orig, lorasft_Qwen3-8B-4bit_s0, authorlora_Qwen3-8B-4bit_k8_s0, authorlora-mismatch_Qwen3-8B-4bit_k8_s0, bulletlora_Qwen3-8B-4bit_k8_es01_s0, bulletlora-mismatch_Qwen3-8B-4bit_k8_es01_s0. Output `results/m12_scores_ko.jsonl`. Baseline M2 scores for the same systems use `results/f3m2_scores_ko.jsonl` and the F3-B scoring files as they are, and only missing ones are filled in with the same tool.
- (4) Verdict (a, primary): at the work level (the same as F3-B, one value per work = the mean over that work's pairs) d_w = M2'(oracle_orig) − M2'(bulletlora main). Writer-cluster bootstrap of the mean with 2,000 resamples (`f3ken_score.cluster_boot`, `default_rng(0)`), 95% percentile. If the lower bound > 0, (a) is met. The same value for baseline M2 (the F3-B report +0.031 [−0.036, +0.094] is a work bootstrap) is recomputed with the same function on the same works and written alongside (not a verdict).
- (5) Verdict (b, preservation condition): the pooled ROC-AUC on the evaluation triples of the M2 split (`data/folds/fold<k>/anchors_eval.jsonl`, 148 per fold, mean over both orders of `score_pairs.py --plain` as in D4a). Met if AUC(M2') − AUC(M2) ≥ −0.02 (point estimate). The 95% interval of a paired bootstrap with 2,000 resamples on the same triples is written as well (even if the interval lower bound is below −0.02, the verdict is the point estimate, and it is written as is in the manuscript). The M2 triple scores are `20261007_wiki_ns_av/results/verifier_m2_fold<k>_8b_lr1e-5_scores.json`.
- (6) Overall: if both (a) and (b) are met, **go** "training on matched machine imitations makes the verifier separate the original from the adapter's imitation while keeping human verification", otherwise no-go (stating which condition failed).
- (7) Reported only: general LoRA-SFT 8B M2' − identity (currently M2 +0.105, 70% of the original's margin) and its ratio to the original's margin, bullet main − mismatch M2' (currently +0.290), writer adapter F3-A oracle − output, the Spearman correlation between per-pair (M2' − M2'(identity)) and (chrF − chrF(identity)) (alongside the baseline M2 value), (a) on the non-degenerate version (excluding works with R86 degenerate outputs). Training loss (last train and val), comparison with baseline M2. The fact that the systems used for the evaluation texts are the same as the training block sources (only the writers differ) is written in the manuscript.
- (8) Order, time, reduced version: one GPU job at a time, starting after the [internal note omitted] chain (`m11_chain_done`, `_fail`, `_cutoff`), using `logs/chain_guard.zsh`, without killing other sessions' jobs. Fold order 0,1,2,3,4; per fold, training (about 1,060 iters ≈ 2.3 hours, at 0.128 it/s) → triple scoring (about 5 minutes) → restored-text scoring (about 25 minutes). Five folds about 14 hours. No new fold is started after 10/23 04:00. If five folds do not finish, the verdict is the **reduced version = folds 0 and 1** (other finished folds are reported only). If folds 0 and 1 also do not finish by 10/23 10:00, stop without a verdict and notify via [internal note omitted]. On Metal OOM, resume with batch 2 and iters doubled (same epochs) and record it in the changed row.
- (9) Manuscript: if go, an "imitation-aware verifier" subsection in Section 5 and one sentence on the solution in the 6.2 limitation paragraph "the scorer is fooled by imitation"; if no-go, one paragraph at the end of Section 5. Either way, the settings, numbers and rule commit go in a new appendix. The values above are not changed after seeing the results.


==> anc/preregistration/4021e37d.md <==
commit: 4021e37d93d016e7512e9c89e8dd2c1ff6b73c34
committed: 2026-09-29T06:34:37+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-09-29 - E14 M2 seed-repeat pre-registered rule (06:34, before seed 1 training and scoring)

- Reason: [internal note omitted] says "if it passes the criterion, increase seeds and folds and check whether the result holds". Folds become five with E4c, but M2 has a single seed 0 in every fold. Candidate A's P6 (seeds 1·2) did not run because A was a no-go, and the wiki M2 had no seed-repeat plan. As with the fold 2 validation loss staying near ln2/2 for a long time at learning rate 1e-5 (R38), it may collapse depending on initialisation and batch order, so it is hard to make a claim from a single seed's result.
- Setup (fixed, no tuning): the same `lora_fold_lr1e-5.yaml`, `train_plain.py`, `score_pairs.py --plain --train-pairs 200` as E4c, model `mlx-community/Qwen3-8B-4bit`, data `data/fold{k}` as is. The only change is `--seed 1` (mlx_lm does not use `seed: 0` in the config file when a CLI value is given; the seed goes into the LoRA initialisation `mx.random.seed` and the batch order `np.random.seed`). Adapter `adapters/fold{k}_8b_plain_lr1e-5_s1`, scoring tag `m2_fold{k}_8b_lr1e-5_s1`. No retries or configuration search, and collapsed folds are not dropped either.
- Order and time: the GPU priority is E4d → E9c (generation) → E9 M2 scoring → E14. The training axis (E9) is the other half of the [internal note omitted] criteria, so it goes first. If E9 does not run because of rule (3) of the E9 section, E14 is launched right after E4d. Folds run one after another in the order 0 → 1 → 2 → 3 → 4 (script `logs/e14_run.sh`), and fold k does not start if launch time + 105 minutes passes 20:30 (the same threshold as E4c). If none can run, "no seed repeat" is written in the manuscript limitations and in F1 Section 3.
- Verdict (`e14_judge.py`, importing `load`, `pool` and `compare` from `e5_judge`, no new implementation): pool the main-negative triples of the folds where seed 1 finished (set S) and apply a paired triple bootstrap with 2,000 resamples (`default_rng(0)`) to seed 1 M2 − best baseline (re-chosen on **the same pooled triples** among the 12 of E2a and E2b). **If the 97.5% interval lower bound > 0, "holds under seed 1 too"**, otherwise "does not hold".
- Effect of the verdict: if "holds", the M2 claim in the manuscript and reports stays as it is and the seed-repeat result is added to 5.4. If "does not hold", the E4d verdict is not changed, but "confirmed on one seed only; on another seed not distinguishable from the baseline" is attached to the M2 claim in the manuscript abstract and C3, and written in F1 Section 3 (no spin). If there is only one seed 1 fold, the verdict is stated as the verdict for that fold (202 triples).
- Values only reported: the seed 1 − seed 0 AUC difference on the same triples with 95% and 97.5% intervals (`compare`), per-fold seed 0 and seed 1 AUC, the AUC of the two-seed score average (per-triple mean of raw scores), the author-cluster interval, the final validation loss of each seed 1 fold and whether it collapsed (the same regex as `e5_judge.loss_summary`).


==> anc/preregistration/4bf5003d.md <==
commit: 4bf5003d33ea42cde0dde4270f483102aba34f7e
committed: 2026-10-28T07:32:36+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-28 07:30 - RV72d1: H2 retrains M2 on inputs that keep only word ends, to see whether it keeps human-text verification while placing the original above the imitating output against the original anchor (new experiment with a verdict, committed before training and scoring; the pre-registered verdicts and the numbers of Table 2, D4c and M12a unchanged)
- Question: does a verifier that cannot see stems (content words) and sees only word ends read style instead of shared words? The design is section 2.2 of `work/rv72/hypotheses.md`, and this section is the rule. The design's (a) "1,010 human-text verification triples" is a value of the 1st split and is not used. The original-anchor scoring (Table 2, `f3m2_score.py`) uses the M2 of the 371-writer 2nd split, and only the evaluation writers of that split contain the writers of the restoration evaluation rows. So both training and verification use the 2nd split (736 triples).
- (1) Model and data: from the 3,000 M2 training pairs and 200 validation pairs of 2nd-split fold k (`03_experiments/runs/20261007_wiki_ns_av/data/fold<k>/{train,valid}.jsonl`, the same pairs, the same order and the same answers `" 예"`/`" 아니"` (yes/no) as M2), only the two texts inside the `make_pairs.prompt` template are replaced by `ko_input_variants.keep_endings(text, 2)` (the same transform as D4c's `end_only2`: keep only the last ≤ 2 characters of each Hangul run, replace stems and non-Hangul characters and digits with `□`, keep spaces and punctuation). The texts are the M2 training texts as already cut to 460 tokens, and they are not cut again after the transform. The tool `03_experiments/runs/20261010_f3_restore/tools/rv72d_h2.py prepare --fold k` writes `data/h2_fold<k>/` (excluded from git) and `results/rv72d_h2_pairs_fold<k>.json` (no texts). The tool asserts that rebuilding the template with the untransformed texts gives lines byte-equal to the original lines, that the answer order equals the label of `train_pairs.json` and `valid_pairs.json`, and that the writers of the training (validation) pairs are all train (valid) writers of that fold's `split.json` with an intersection of 0 with the eval writers. 07:2x CPU check (`rv72d_h2.py check`, five folds): in all five folds 265 training writers with eval overlap 0, 29 to 30 validation writers with eval overlap 0, median prompt+answer tokens originally 709 to 734 -> after the transform 990 to 1,031, maximum 1,441 to 2,361, mean share of visible characters 0.662 to 0.669.
- (2) Length: after the transform the median exceeds max_seq_length 1,024 of the M2 settings, so it is raised to 2,048. Rows over 2,048 are dropped from training and validation, because cutting them would cut the answer token (by the 07:2x check, 1 validation row in fold 0, 1 training row in fold 1, 0 rows elsewhere). The indices of the dropped rows are kept in the pairs json.
- (3) Training: the same code as M2 (`20260929_ko_pair_verifier/train_plain.py`, loss on answer tokens only) and the same settings (`20260929_wiki_av/lora_fold_lr1e-5.yaml`: Qwen3-8B-4bit, LoRA rank 16, scale 20, all layers, batch 4, lr 1e-5, iters 750, seed 0) with only `--max-seq-length 2048` added. Adapter `20261007_wiki_ns_av/adapters/h2_fold<k>_8b_plain_lr1e-5_s0` (not released). On a Metal OOM, wait 120 seconds and retry once with batch 2 and iters 1,500 (the same epochs), and record that in the log.
- (4) Verdict (a), human-text verification kept: the 736 triples pooled over the five 2nd-split folds (main negatives). H2 scores the D4c variant evaluation files (`variants/end_only2/data/fold<k>/eval_pairs.jsonl`; at 07:2x all 2,208 texts were checked equal to `keep_endings(원래 460토큰 글, 2)`) with `score_pairs.py --plain --train-pairs 0 --cache-limit-gb 8` (mean of the two orders). (i) AUC(H2) − AUC(M2, original texts; D4a score 0.7986) ≥ −0.05 (point estimate), and (ii) the 97.5% lower bound of AUC(H2) − the best baseline re-chosen by D4a (`d4a_verdict.json` best_baseline `full|ending-freq`, original texts, 0.7298) over a paired triple bootstrap of 2,000 draws (`e5_judge.compare`, `default_rng(0)`) > 0. If both hold, (a) is met. This fixes the design's "fails if it loses 0.109 like M2'" at −0.05.
- (5) Verdict (c), the original above the imitation against the original anchor: the restoration rows of the 294 works (1,742 pairs) of Table 2 are scored with `f3m2_score.py --variant end_only2` (after cleaning and the 460-token cut, the same transform on both texts, mean of the two orders, the same text cache) and H2 fold k. If the 95% lower bound of the work-level d_w = mean H2(oracle_orig) − H2(`bulletlora_Qwen3-8B-4bit_k8_es01_s0`, own adapter stopped at loss 0.1) under the writer cluster bootstrap (`m12_verdict.work_contrast`, the same function as M12a (4)) is > 0, (c) is met. The M2 value of the same function (−0.031 [−0.093, +0.034]) is written beside it (not a verdict).
- (6) Overall: if both (a) and (c), **go** "a verifier trained on word ends only keeps human verification and places the original above the adapter's imitation", otherwise no-go with the failed conditions written. This verdict is written as 1 verdict of the new group H2, and 1 is added to the verdict count of the paper. Verdict tool `tools/rv72d_verdict.py` (`--self-test` puts the D4c scores and the M2 restoration scores in the place of H2 and must reproduce D4c AUC 0.6455, baseline 0.7298, M2 (c) −0.031 [−0.093, +0.034] to PASS; PASS at 07:2x).
- (7) Report only (not verdicts): AUC per fold, the difference to D4c (the end_only2 AUC 0.6455 of M2 without retraining), (c) without works with degenerate outputs, the H2 and M2 values of own − next writer's adapter (`bulletlora-mismatch_…`), the untuned model (`bulletbase_Qwen3-8B-4bit_s0`), training and validation loss. Vocabulary insensitivity (design (b)): the five RV35e variants of the original (`results/rv35e_variants_ko.jsonl` 1,470 lines, para, shuf, c25, c50, c75) are scored through the same H2 path, and the work-mean variant − original is written with the same intervals as RV35e. This scoring tool is committed separately after the chain, and its results are not used for the verdict.
- (8) Order and time: one GPU job at a time; the chain `logs/rv72d_chain.zsh` is started detached with setsid. The chain waits for the H1 chain markers (`rv72b_done`, `rv72b_cutoff`, `rv72b_fail`) and for no GPU job, and goes through `chain_guard.zsh` for each fold. If it cannot start by 10/30 06:00 it writes `rv72d_cutoff`; after 10/30 18:00 no new fold starts, and if not all five folds finish, only a report is given without a verdict. Estimate: per fold about 2.5 hours of training (M2 100 minutes × about 1.4 times the tokens) + about 35 minutes of scoring, about 15 hours in total (measurements in the journal).
- (9) Paper: if go, the H2 result is raised as a body contribution next to the sentence "M2 against the original anchor reads words" in Sections 4 and 5 and the limitations section (in the same order as RV72c); if no-go, it is written as it is in the limitations and the appendix. Either way the appendix carries the settings, numbers and rule commit. The criteria above are not changed after seeing the results.

```mermaid
flowchart LR
  T["M2 training pairs 3,000/fold<br/>both texts to end_only2"] --> A["H2 adapter<br/>750 steps, length 2,048"]
  A --> V["(a) 736 triples AUC<br/>within M2 −0.05, above baseline"]
  A --> C["(c) 294 works<br/>original − own adapter > 0"]
  V --> G{"both?"}
  C --> G
  G -->|yes| GO["go: body contribution"]
  G -->|no| NG["no-go: limitations and appendix"]
```


==> anc/preregistration/4cf1000b.md <==
commit: 4cf1000b8870dfccfa2e95ba000a56dc7511bdbc
committed: 2026-09-30T01:10:40+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## L3a (2026-09-30 01:2x) Wiki M2 seed 1 folds 1-4 continuation pre-registered rule (E14 rule 4021e37 unchanged, before seed 1 folds 1-4 training)

- Reason: because of the 9/29 20:30 threshold, E14 ran only fold 0, and "One seed" remains in the manuscript limitations. The GPU becomes free after the L1 chain writes `l1_done` (expected 9/30 11:00-13:30, by the L1 rules around 20:00 at the latest), but there was no plan after that (R225). The order, threshold and verdict are fixed before seeing the results.
- Setup (same as E14, no tuning): `lora_fold_lr1e-5.yaml`, `train_plain.py --seed 1`, `score_pairs.py --plain --train-pairs 200`, model `mlx-community/Qwen3-8B-4bit`, data `data/fold{k}`, adapter `adapters/fold{k}_8b_plain_lr1e-5_s1`, scoring tag `m2_fold{k}_8b_lr1e-5_s1`. Fold 0 (seed 1) is not rerun; the E14 result is used as is. No retries or configuration search, and collapsed folds are not dropped either.
- Order and threshold: the chain `03_experiments/runs/20260929_wiki_av/logs/l3_run.sh` waits until `../20260929_ko_ending_ctrl/logs/l1_done` appears or `l1_run.sh` disappears, and once the GPU job pattern (`u4_run.sh|l1_run.sh|train_plain.py|score_pairs.py|c4_lorasft.py|e6_score_gen.py|l1_dpo.py|mlx_lm_lora|e5_judge.py|e10_sup_surface.py`) is empty it runs folds in the order 1 → 2 → 3 → 4. Fold k does not start if start time + 105 minutes passes **2026-09-30 20:30**, and later folds are not run either (the same threshold as E14, leaving time for the verdict and manuscript update before the 21:00 wrap-up). Progress goes to `logs/l3_progress.log`, the end to `logs/l3_done`.
- Time estimate per fold: E14 fold 0 took 100 minutes (training 92.6 minutes + scoring 7.5 minutes, 17:37:19 → 19:17:25), and seed 0 E4c folds 1-4 took 97-99 minutes. Taking 100 minutes, if the GPU becomes free at 11:00 the four folds finish around 17:40, if at 13:30 around 20:10; if at 15:00 fold 4, and if at 17:00 folds 3·4, are SKIPped (`l3_run.sh --dry-run HH:MM`).
- Verdict (same as E14, `e14_judge.py`): pool the main-negative triples of all folds where seed 1 finished (including fold 0) and apply a paired triple bootstrap with 2,000 resamples (`default_rng(0)`) to seed 1 M2 − best baseline re-chosen on the same pooled triples (12 of them). If the 97.5% interval lower bound > 0, "holds under seed 1 too", otherwise "does not hold". The effect is also the same as in the E14 section (if "does not hold", a caveat is attached to the M2 claim in the abstract and C3 and it is written in Section 3 of the report). The pooled fold set and the number of triples are stated together.
- Record files: after `l3_progress.log` appears, `results/e14_verdict.json` (9/29, fold 0) is not rewritten, and when `l3_done` appears the verdict is written to `results/l3_verdict.json` (`out_path()` of `e14_judge.py`). Fold status is determined by reading `e14_progress.log` and then `l3_progress.log`, by the last START/END/SKIP line for each fold (L3's START overrides E14's "SKIP fold1"). The verdict rule and computation did not change (`--self-test` 5/5, `e14_verdict.json` md5 `5d837a25…` identical before and after the edit).
- Under decision 5, each fold's `0000750_adapters.safetensors` is deleted if its md5 equals that of the final weights (in the record turn).


==> anc/preregistration/5117d418.md <==
commit: 5117d4187c693383d89b58ba276efcab95131fa1
committed: 2026-10-25T01:23:50+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-25 01:3x - RV6d1: the k = 8 bullet adapters are retrained under three non-memorising training regimes, and the rule that judges whether the author-specific share can be separated from copying is fixed before training
- Conclusion: this is the experiment that R2 and R3 of the third [internal note omitted] (20261025_1) asked for as priority 1 to 3. The gap between the loss-0.1 stop (F3-B, mostly 5 epochs) and the held-out stop (A1, mostly 1 epoch) is filled with fixed budgets of 2 and 3 epochs and a low-rank, dropout regime. All three are read on the same 264 authors, the same training texts and the same verdicts (a)(b)(c) as A1, and they stay in the body even if the results are negative. This section is committed before training starts.

```mermaid
flowchart LR
  S["the 264 authors of A1<br/>E1 exemplars, 3 to 8 texts"] --> C1["fx3: rank 8, fixed 3 epochs"]
  S --> C2["fx2: rank 8, fixed 2 epochs"]
  S --> C3["r2d: rank 2, dropout 0.1, fixed 3 epochs"]
  C1 & C2 & C3 --> G["main and mismatch generation<br/>training-text regurgitation generation"]
  G --> J["per regime (a) M2 own−next (b) chrF own−base (c) 40-character regurgitation"]
  J --> W["synthesis: one sentence on separation with 98.33% intervals"]
```

- Background: the F3-B adapters (`bulletlora_Qwen3-8B-4bit_k8_es01_s0`) stop when the epoch-mean training loss falls below 0.1, and according to the training logs 245 of the 294 authors stopped at 5 epochs, 45 at 6 epochs, 3 at 4 epochs and 1 at 7 epochs. The A1 validation-stopped version (`…_k8_esval_s0`) chose the lowest epoch 1 for most authors according to the training logs (the verdicts stay as in A1a). So regimes are added that directly measure the amount of training between "training that memorises" and "training that loses the signal". These numbers are existing training logs; there are no results of the new regimes yet.
- (1) Authors and training texts: exactly as A1a (1)(2)(8). 264 authors (per fold 53, 53, 57, 50, 51); the training texts are the F3-B E1 exemplars unchanged (8 texts, 3 to 7 for authors with fewer); assert that the target work_id is in neither training nor validation. The 2 A1 validation texts are **not used for training or selection**; only their loss is logged each epoch (report only).
- (2) Regimes (three; no other regime is run this time). Common: Qwen3-8B-4bit, scale 2, last 16 layers, Adam lr 1e-4, batch 1, max_seq 2048, loss on answer tokens, a `RandomState(0)` permutation each epoch, and the weights of the last epoch are used, with no stopping and no weight selection.
  - fx3: rank 8, dropout 0, exactly 3 epochs (number of training texts × 3 steps). System `bulletlora_Qwen3-8B-4bit_k8_fx3_s0`.
  - fx2: rank 8, dropout 0, exactly 2 epochs. System `bulletlora_Qwen3-8B-4bit_k8_fx2_s0`.
  - r2d: rank 2, LoRA dropout 0.1, exactly 3 epochs. System `bulletlora_Qwen3-8B-4bit_k8_r2d_s0`.
  - The mismatch arm in each regime is the adapter of the next author when the 264-author subset of the same fold is sorted by author_id (the same pairing as A1a (4)). The base-model arm is the 264-author part of F3-B `bulletbase_Qwen3-8B-4bit_s0` and is not regenerated. Generation settings are F3-B's unchanged (temperature 0, max_tokens 2000, thinking off, 1 per work).
- (3) Verdicts (per regime, pre-registered, 264 authors). The definitions, intervals (author cluster bootstrap, 2,000 draws, seed 0) and wording of (a)(b)(c) of A1a (5) are used unchanged. The input of (c) is all of the training bullet prompts of that regime's adapters, and the baseline is +0.9781, as in A1a.
- (4) Synthesis sentence (the three regimes are reported as one group, and only one of these sentences is written). To account for multiple comparisons, the synthesis uses Bonferroni 98.33% intervals (percentiles 0.833% and 99.167%).
  - If in any regime the 98.33% lower bound of (a) is above 0 and the 98.33% upper bound of (c) in the same regime is below +0.9781: "At k = 8, a training budget between the two stops keeps the author-specific share while copying less (<regime names>)." together with that regime's (a)(b)(c) values and the own share of 40-character overlap with the training texts.
  - Otherwise: "None of the three non-memorising regimes keeps an author-specific share that survives correction while copying less at k = 8." together with the (a)(c) values of each regime.
  - The per-regime 95% verdict wording is the (a)(b)(c) wording of A1a (5), written unchanged in an appendix table. No size modifiers are added.
- (5) Report (not verdicts): the share of degenerate works (`r86_degeneracy_audit.audit`) and (a)(b) without degenerate works, the own share of 40-character overlap with the training texts itself, the per-regime epoch-mean training loss and validation loss, and three points on a training-amount axis in the k-curve figure (whether they go into the figure is decided by the manuscript round).
- (6) Manuscript: whatever the result, one synthesis sentence from (4) is placed at the end of the Section 4 "Validation-stopped adapters" subsection, and one table row per regime goes into the appendix. The pre-registered F3-B and A1 verdicts and numbers are not changed. Whether it enters the abstract or C3 is decided before seeing the results: if it is the first sentence of (4), one sentence at the end of C3; if the second, the phrase "three non-memorising regimes do not separate the two (Section 4)" at the end of C3.
- (7) Order and cutoff: regime order fx3 → fx2 → r2d; within a regime, for each of folds 0 to 4: main training and generation → mismatch generation → check → training-text regurgitation generation (own and control, `outputs/regurg/ko_bullet_k8<조건>.jsonl`) → weight cleanup (record sha256, then delete). When the three regimes are done, M2 scoring (`f3m2_score.py`, six systems, `results/rv6d_m2_scores_ko.jsonl`). Chain `logs/rv6d_chain.zsh`, markers `logs/rv6d_<조건>_f<폴드>_done`, `logs/rv6d_m2_done`, `logs/rv6d_chain_done|fail|cutoff`. One GPU job at a time through chain_guard, run detached with setsid. The estimate from A1 measurements (1.3 to 1.5 hours per fold) is 7 hours per regime, about 21 hours in all. **Cutoff**: after 10/29 12:00 no new (regime, fold) is started. Only regimes that finished all five folds are judged; an unfinished regime is written as "incomplete" with its name and number of finished folds. On a Metal OOM, resume once after 120 seconds; any other failure stops with `rv6d_chain_fail`.
- (8) The verdict script `tools/rv6d_verdict.py` is written separately while training runs, but carries over the wording, baseline and intervals of this section unchanged. Result json `results/rv6d_verdict_ko.json`.
- (9) Cost and release: only the Mac Studio GPU is used, with no API spending. Adapter weights are not released (decision of 10/21).
- Implementation: `03_experiments/runs/20261010_f3_restore/rv6d_author_lora.py` (reuses A1's data assembly, pairing and checks, and changes only the training loop to fixed epochs).


==> anc/preregistration/5351536a.md <==
commit: 5351536aa9331565d94809c247f04c78a0977503
committed: 2026-10-16T09:01:44+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-16 09:0x - F3-B five-fold extension: default option 1 after the [internal note omitted] expired, supplement to the pre-registered rules (fixed before the fold 1-4 results, verdict rules unchanged)
- Grounds: [internal note omitted] `<request-id>` ("Shall we extend to five folds?") expired automatically at 10/16 09:00 without a human answer (GET 09:01, status expired, no answeredBy). As stated in the question, it proceeds with default option 1 (extension, GPU after F3-K-en). F3-K-en training and scoring finished at 10/16 06:32, so there is no GPU order conflict.
- (1) Data and procedure: rules (2)-(4) of 10/15 19:3x are applied as they are to the evaluated writers of folds 1-4 (texts targeted for bullet generation 532·562·483·496, B5a dry-run values). The bullet instruction, training cell, early stopping, four arms, generation settings and system names are the same as for fold 0. Folds are run one at a time with `logs/f3b_fivefold.sh` (fold N generation chain `logs/f3b_gen_fold<N>.sh` → `F3B_FOLD=N logs/f3b_score.sh`). Markers `logs/f3b_fivefold_done`·`_fail`.
- (2) Five-fold verdict: the two main verdicts of rule (5) (main − mismatch and main − icl, M2 difference, work-level bootstrap with 2,000 resamples, seed 0, 95% lower bound > 0) are computed once on the set pooling all works of the five folds (including the fold 0 pilot of 58 works, as in the precedent where the F3-A five-fold verdict included fold 0). The per-fold summaries (`f3b_summary_ko_fold<N>.json`) are for reporting. The tool that computes the pooled set is built and committed before the fold 1-4 results are seen (backlog B6).
- (3) Contrast for reporting (exactly as 07:1x B5f): main M2 − oracle M2 (overshoot is true if the lower bound > 0; not a verdict). The reported chrF, eojeol endings, content, degeneration and leakage are exactly the list of rule (5).
- (4) Reading: rule (7) and the provisos (i)(ii) of the 21:5x post-hoc record are applied as they are. Even if verdicts 1 and 2 are positive, if overshoot is true the manuscript writes it up as a case of the "quadrant where only the discriminator rises", and does not write "style is learned separately from content" as a claim sentence.
- Cost: `claude -p` bullets 2,073 items + targets (0 USD, ledger tag `f3b_bullets_ko`), GPU Mac Studio (about 236 adapters, roughly 1.5 hours per fold), no Vertex or OpenRouter.


==> anc/preregistration/54060985.md <==
commit: 540609859a5b07d9577804dad028c5aa801fef18
committed: 2026-10-08T08:39:50+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-08 - D4c pre-registered rule for re-scoring M2 on inputs that keep only word ends and inputs that mask word ends (08:5x, fixed before generating and scoring the variants, standalone commit R17)

- Purpose: turn into a result the last sentence of 6.7 of the manuscript `05_paper/wiki_av/draft.md`, "Whether the verifier's margin on wiki text rests on word-final information will be tested with the same end-only and end-masked inputs on the second wiki split (not yet run)". In the diagnosis of 6.5 (literary corpus, K4a, K4c1), word-final frequency had end-only 0.668 > end-masked 0.627 and bge-m3 the opposite (0.530 < 0.584). Apply the same two variants to the evaluation texts of the 2nd split (371 writers, four namespaces, 736 triplets), re-score them with the M2 adapters of D4a, and read which side M2 depends on more. This item is not a go/no-go verdict but a feature-masking analysis for reporting, but the reading rule and the direction of the manuscript update are fixed below before seeing the results.
- (1) Variants: only two from `04_eval/validation/ko_input_variants.py`, `end_only2` (keep only the last ≤2 characters of each Hangul run (for a 1-character run, that 1 character) and replace the remaining Hangul and the non-Hangul characters and digits with `□`) and `mask_end1` (replace the last 1 character of each Hangul run with `□`, non-Hangul left as is). These are the definitions and code used by 6.5 of the manuscript (K4a, names exactly as in the `VARIANTS` tuple), and `end_only1`, `mask_end2` and `mask_names` are not run. The two variants are not complements of each other (the second-to-last character is visible in both), and there is an asymmetry: `end_only2` also masks digits and Latin characters (IPs, leftover wiki markup) while `mask_end1` keeps them. This is left as is in order to use the same inputs as 6.5 and is written up as a limitation. Spaces, punctuation and symbols are kept in both variants.
- (2) Input: apply the variants character by character to `anchor_text`, `positive_text`, `negative_text` and `neg_any_text` (Qwen3 460-token truncations, exactly the texts M2 scored) of `03_experiments/runs/20261007_wiki_ns_av/data/fold{k}/eval_pairs.jsonl`. The character count is unchanged and the token count can grow (Qwen3 tokenizer measurement on a sample of the first 60 triplets of fold 0, taken before writing this rule: median orig 373 → `end_only2` 531, `mask_end1` 448; max 462 → 978, 573; `□` is one token (id 144193) and consecutive ones are not merged). No additional truncation is done. The prompt frame (the instruction of `make_pairs.prompt` and the `"글 A/글 B"` (Text A/Text B) markers) is not masked. The variant files go in `variants/<v>/data/fold{k}/eval_pairs.jsonl` (excluded from git, contain text; other keys copied unchanged), and `d4c_make_variants.py` checks that triplet count, ids, order and character counts are preserved, then writes the visible Hangul share (`visible_hangul_share`) and the token-count distribution (median, mean, max, three conditions) to `results/d4c_variants_stats.json` (no text).
- (3) Model and scoring: D4a adapters `adapters/fold{k}_8b_plain_lr1e-5_s0` (no re-training or further training, variant texts not used for training) and `mlx-community/Qwen3-8B-4bit`. `../20260929_ko_pair_verifier/score_pairs.py --run-dir variants/<v> --plain --model mlx-community/Qwen3-8B-4bit --adapter adapters/fold{k}_8b_plain_lr1e-5_s0 --folds fold{k} --tag m2_fold{k}_8b_lr1e-5 --train-pairs 0 --cache-limit-gb 8` (no change to the scoring code. The tag is the same as for the original, so the file names `results/verifier_m2_fold{k}_8b_lr1e-5_scores.json`, `.csv` are the same and only the folder differs, `variants/<v>/`). Score = mean over (x, y) and (y, x) of log p(`" 예"`) − log p(`" 아니"`) (same as D4a). The original (`orig`) scores are taken as is from D4a's `results/verifier_m2_fold{k}_8b_lr1e-5_scores.json` and are not re-scored.
- (4) Chain `logs/d4c_run.sh`: fold 0 → 4, and within each fold `end_only2` → `mask_end1` (fold-first order: even if it stops midway, the finished folds have both variants, so a paired comparison is possible). Start when there is no GPU job of this project (the same `busy()` as D4b), no retries, and if scoring start time + 20 minutes passes 2026-10-11 20:00, SKIP that scoring and everything after it. Progress `logs/d4c_progress.log`, scoring logs `logs/d4c_score_fold{k}_<v>.log`, end `logs/d4c_done`. The chain also prints one line at start and at end to stdout so that `logs/d4c_run.log` is not left as an empty file (V59).
- (5) Report (`d4c_judge.py`, reusing `e5_judge.compare`, `pool`, `d4a_judge.load_m2`, `load_base`, no new metric code, a report file `results/d4c_report.json` rather than a verdict file, written only when `logs/d4c_done` exists): on the pooled main-negative triplets of the folds where both variants finished, (a) AUC under the three conditions `orig`, `end_only2`, `mask_end1`, (b) the paired differences `orig − end_only2`, `orig − mask_end1`, `end_only2 − mask_end1`, each with triplet-pair bootstrap of 2,000 resamples (`default_rng(0)`) 97.5%, 95% and writer-cluster intervals and the share of differences ≤ 0, (c) per-fold AUC under the three conditions and per-fold `end_only2 − mask_end1`, (d) for reporting: the same intervals for `end_only2 − E0 기준선 최고(orig 텍스트, d4a_verdict.json 의 best_baseline = full|ending-freq 0.7298)` and `mask_end1 − 같은 기준선`, neg_any AUC under the three conditions, the share of positive scores (positives and negatives) under the three conditions, and the literary-corpus values of 6.5 (word-final frequency 0.668/0.627, bge-m3 0.530/0.584, LUAR-MUD 0.600/0.580) written side by side but not tested. `--self-test` checks that the shared loader reproduces the M2 and baseline AUCs, the difference and the 97.5% interval of `d4a_verdict.json`, that the paired difference between identical scores is 0, and that the reading function returns the three branches correctly (writes no file).
- (6) Reading rule (primary metric is the 97.5% interval of `end_only2 − mask_end1` in (b)): lower bound > 0 → **"word-final-dependent"**: "the verifier keeps more of its accuracy when only word ends are visible than when they are masked, so its wiki margin draws on word-final information, as the word-final count does in 6.5". Upper bound < 0 → **"not word-final-dependent"**: "the verifier loses more when only word ends remain than when they are masked, so, like bge-m3 in 6.5, its margin does not rest on word-final information". Interval contains 0 → **"not separable"**: "the two variants cost the verifier similar accuracy, so this test does not settle whether its margin rests on word-final information". Secondary sentence (for reporting, from (d)): if the 97.5% lower bound of `end_only2 − 기준선 최고(orig)` > 0, append "on word ends alone the verifier still exceeds the best surface baseline computed on the original text"; if the upper bound < 0, append "on word ends alone the verifier falls below the best surface baseline computed on the original text"; if the interval contains 0, append "… is not separable from …". Under any reading, the D4a verdict file, the D4b report and the 12 E0 baselines are not changed. Since M2 was trained only on original text, an AUC drop under both variants is expected, and the reading is made on the contrast between the two variants, not on the absolute level.
- (7) Effect: replace the "(not yet run)" sentence of 6.7 of the manuscript with the reading sentence (including the three-condition AUCs and the primary-metric difference and interval), add report items to 5.4 (pooled AUC under the three conditions, the three paired differences and intervals, per-fold AUC, visible Hangul share and token counts, the secondary sentence), replace "and the end-only and end-masked test has not yet been run on the wiki verifier" in the limitations of Section 7 with "the end-only and end-masked test on the wiki verifier (6.7) is report-only: one seed, the two variants of 6.5, no re-training on masked text, token counts grow without truncation, and end-only also masks digits and Latin characters while end-masked keeps them", and add a file line to the appendix and one line to the root `README.md`. Renderer `05_paper/wiki_av/scripts/render_d4c.py` (`--paste`, `--self-test`), claims registered in `verify_numbers.py`. Unless the reading is "word-final-dependent", no sentence in the abstract, introduction or conclusion explains M2's wiki advantage by word-final information (in the abstract and introduction of the current manuscript, "word-final" appears only in sentences about the encoder result of the literary-corpus diagnosis and there is no sentence explaining M2 by word ends, so they are left as they are). Even if it is "word-final-dependent", the abstract is not changed and it is written only in 6.7 and 5.4.
- (8) Resources and time: one GPU (Metal) job, `nice -n 10`, memory at most 48GB, `--cache-limit-gb 8`, no API or network (model and adapters all local). 10 scoring runs (2 variants × 5 folds), 4 forward passes per triplet (no 200 training pairs) → 736 × 4 × 2 = 5,888 passes. From the D4a measurement (4.2-5.4 minutes of scoring per fold: 148 triplets × 4 + 200 training pairs) plus token counts of 1.2-1.4×, the 10 runs in total are estimated at about 50-70 minutes (measured values in the journal). Since `score_pairs.py` has no smoke option, the smoke test is replaced by the self-check of `d4c_make_variants.py` (preservation of triplet count, ids, order and character counts; range of the visible share) and `test_d4c.py` (variant properties, reading function, pooling math), and the first line of the first scoring log of the chain (model load, progress on the first fold) is checked right after launch.


==> anc/preregistration/55789b6c.md <==
commit: 55789b6cce1759ed636b71c2acd5be5ddc369060
committed: 2026-09-29T03:12:08+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-09-29 - E4c M2 extension rule to folds 1-4 and reduction order (before launching fold 1-4 training, 03:20)

In E5, M2 was go on the fold 0 verdict. Following E0 (3), the folds are increased and the verdict is redone on the pooled triples of the folds that ran. The rules below were fixed before seeing any result of folds 1-4 and are not changed afterwards.

- Data: widen `M2_FOLDS` in `make_wiki_folds.py` to all five folds, keeping rules and seeds unchanged. Fold 0's `train.jsonl` and `valid.jsonl`, the id files (`split.json`, `anchors_eval.jsonl`, `*_pairs.json`) and `eval_pairs.jsonl` must be byte-identical (checked with md5 after regenerating). If they differ, nothing is launched.
- Training and scoring: the same `lora_fold_lr1e-5.yaml`, `train_plain.py`, `score_pairs.py --plain` as fold 0, model `mlx-community/Qwen3-8B-4bit`, seed 0. Folds run one after another in the order 1 → 2 → 3 → 4 (one at a time). No retries or configuration search. A fold whose training loss ended stuck near ln2/2 (collapse) is not dropped either and goes into the pool as is.
- Reduction order: fold k training does not start if launch time + 105 minutes (training about 95 minutes + scoring about 5 minutes + margin) passes 20:30. In that case the verdict uses only the folds already finished. If only fold 0 finished, the E5 verdict stands as final.
- Final verdict (E4d, no new script; a pooled part is added to `e5_judge.py`): pool the main-negative triples of the folds where M2 ran and measure the pooled AUC. The best baseline is re-chosen as the one with the highest main-negative AUC on **the same pooled triples** among the 12 baselines of E2a and E2b (excluding mStyleDistance). A paired triple bootstrap with 2,000 resamples (`default_rng(0)`) is applied to M2 − best baseline, and as in E5, **if the 97.5% interval lower bound > 0 it is go**. This verdict is the final verdict for M2, and if it differs from the fold 0 verdict (E5), the pooled verdict is followed.
- Values only reported: per-fold M2 AUC and per-fold differences, the author-cluster 97.5% interval (R15), M2 − M1 on the same triples, the final training loss of each fold and whether it collapsed.


==> anc/preregistration/5a6bd67a.md <==
commit: 5a6bd67aa9859bc537ea9fffbe308c0445ebab61
committed: 2026-09-29T05:40:38+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-09-29 - E12 check for confounding by user-name mentions (for reporting + claim defence, 05:40, before running)

- Reason: in the wiki Sarangbang text bundles, user names remain in the body even after signature removal (remnants of `사용자:` links, forms of address, one's own name). In a pre-run skim, of 1,010 triples, 14 had the writer's own name (processed-set `author`) appearing in both the anchor and the positive (by substring, with no name-length limit). The same writer also tends to address the same interlocutors, so the possibility that the discriminator scores by "do the two texts mention the same user name" instead of by style has not yet been measured. It is checked in the same way as E11.
- Setup (fixed, no tuning, CPU): script `03_experiments/runs/20260929_wiki_av/e12_names.py` (newly written; scores are read only from existing result files and no model is run).
  - Name list: from all `user` values in the source `02_data/raw/kowiki_talk/comments.jsonl`, names caught by the `BOT` regex of `ko_modern_build.py` are removed, and only names of length 3 characters or more are used (names of 1~2 characters overlap with ordinary words and give many false positives). Set of names mentioned by a text = the list names that occur as substrings in that text (the `trunc460` text, `*_text` of `data/fold{k}/eval_pairs.jsonl`).
  - (a) Baseline using only name overlap: score = Jaccard of the two texts' mentioned-name sets (0 if both are empty). 5-fold pooled main-negative AUC and `auc_ci` 95% interval; `neg_any` for reporting.
  - (b) Name-clean subset: triples where the intersection of the names mentioned by the anchor and by the positive is empty and the intersection of the names mentioned by the anchor and by the main negative is also empty. On this subset, the AUC is measured for M2 (folds that have scores, currently folds 0 and 1), M1 (5-fold), the best E0 baseline (the one with the same name as the overall pooled best among the 12 of `e5_judge.load`), and the best E10 (`best_e10` in `e10_compare.json`). The AUC definition is the same as in E5 and E11.
  - (c) Comparison: on the subset, M2 − best E10, M2 − best E0 and M1 − best E10 are measured with `e5_judge.compare` (paired bootstrap with 2,000 resamples, `default_rng(0)`, 97.5% interval, writer-cluster interval). The M2 comparisons use only the triples of the folds where M2 exists.
  - For reporting: the numbers of triples with name overlap between anchor and positive and between anchor and main negative, and the number of triples where the writer's own name appears in both the anchor and the positive (based on names of 3 or more characters).
- The E0, E5, E10 and E11 verdicts are not changed. Claim-defence rule: if the 97.5% lower bound of M2 − best E10 on the subset is 0 or less, "M2's advantage may partly rely on user-name mentions" is written as a limitation in the manuscript and report. If the lower bound > 0, it is written as a robustness result that the advantage holds even on triples without name overlap. (a) is reported in either case. After E4d, (b)(c) are measured again with the 5-fold M2.
- Output: `results/e12_names.json` (numbers only, no name strings).


==> anc/preregistration/8896029b.md <==
commit: 8896029bfab56388e63aff80e3a32fd5001be299
committed: 2026-10-18T20:19:14+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-18 20:4x - R-A: pre-registered rule for a recomputation with the LambdaG known set replaced by held-out texts (before results; the verdict target is the support for the title)
- Problem ([internal note omitted] R-A, [internal note omitted]): the support for the title ("More Author than the Author"), F3-B LambdaG main − oracle, uses as its known set the adapter's own training exemplars (limitation sentence in 6.2 and A.19). Outputs that memorised the training exemplars get high likelihood on that bundle, so the reading that they are "more writer-like" than the original author may be a product of the known overlap. It is remeasured with texts by the same writer outside the training exemplars as known.
- (1) known set: for each writer, among the eligible works (`e1_build.qualifies`, EX_LO-EX_HI), the texts that are not target works and are not training exemplars of any adapter scored for that writer (F3-K: the k32 list = includes k8 and k2; F3-B: the works in the exemplar rows of `bullets_ko_fold<f>`). Among these, texts whose first piece (`first_segment`) shares even one 50-character substring with the target original or with the first piece of a training exemplar are removed. From the remaining candidates, 8 texts are drawn with `random.Random("ra0|" + 표적 work_id).sample(sorted(후보), 8)`, and the known text = their first pieces joined with newlines in the drawn order (the same format as the e1 bundle). Writers with fewer than 8 candidates are dropped. Tool `tools/ra_heldout_known.py`, list `outputs/ra/heldout_known_ko.json` (IDs only, `--check` identical).
- Eligible counts (values counted before this rule was committed): F3-K **123 writers and 730 pairs** out of 145 writers (folds 0-4: 31, 26, 25, 25, 16; 125 writers before the 50-character overlap filter), F3-B **233 works** out of 294 works (folds 0-4: 49, 46, 49, 47, 42; 234 before the filter). Of the 61 F3-B works dropped, 25 have 0 eligible texts outside the training exemplars.
- (2) Settings are the same as S6c (`s6_lambdag.lg_method`, a reference population of 2,000 works per fold, a new seed-0 object per problem). Primary variant end_only2; orig for reporting, only for F3-B main and oracle and for F3-K k8 main and oracle_orig.
- (3) Systems: F3-K 730 pairs × {identity, oracle_orig, authorlora k2, k8, k32 es01 main and contrast, F3-A k8}, F3-B 233 works × {main, mismatch, base, icl, oracle, identity (pair mean)}. The M7 model family (Gemma, 32B) is out of scope.
- (4) Degeneration: the same R86 audit as in the S6c2 supplement (`f3k_summary.degen_flags`; for F3-B, the nondegen_pair of `summarize_f3b_degen`).
- (5) Verdict (one): F3-B main − oracle, end_only2, held-out known, non-degenerate (nondegen_pair) works, work bootstrap (`tools/f3b_summary.boot`, 2,000 resamples, seed 0), 95% lower bound > 0 → **retained** ("above the original author even with held-out known"), otherwise **not retained**.
- (6) For reporting: F3-B all works main − oracle, mismatch − oracle, main − base, main − mismatch; F3-K k2, k8, k32 main − oracle (writer-cluster bootstrap, all and non-degenerate) and main − contrast; on the same 233-work and 730-pair subsets, the existing e1 bundle values (reusing `s6_lambdag_scores_ko.jsonl`) are written alongside to separate the effect of replacing known from the subset effect; the orig variant.
- (7) Reading: retained → in R-A2, the "known = training exemplars" limitation in 5.0, 6.2 and A.19 is changed to "retained even with held-out known (233 works)" (existing verdict numbers unchanged). Not retained → three title candidates are asked about via [internal note omitted] (default "The Style Is Learned, the Text Is Not: Few-Shot Style Adaptation against Ground Truth in Korean and English"), and until an answer arrives the title stays but the "above the author" in 5.0 is written together with the held-out value. If the held-out reading of F3-K k8 main − oracle changes from "not separated", the 5.0 sentence "Restoration stays at the author's level" is revised to match that value.
- (8) Execution: R-A1 is run as CPU shards (`nice -n 10`) only during the Gemma chain window and not during the 32B window. Scores `results/ra_lambdag_heldout_scores_ko.jsonl`, summary `results/ra_lambdag_heldout_ko.json`. Number of problems about F3-K 730 × 9 + F3-B 233 × about 11 + orig about 1,900 = approx. 1.1 × 10^4 (about 3 hours at S6c speed).


==> anc/preregistration/8df7078b.md <==
commit: 8df7078bbd7c8c245e41a750b0007495d49065cd
committed: 2026-09-29T13:45:30+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-09-29 - U4-prep pre-registered rule for re-measuring the wiki M2 setting on the literary 5 folds (13:55, before training and scoring)

- Reason: [internal note omitted] decision 2 (11:34) kept the literary corpus as the second domain and said to measure again, on the literary 5 folds, the M2 setting that got a go on the wiki (Qwen3-8B 4bit, learning rate 1e-5). Candidate A's literary discriminator (learning rate 1e-4) collapsed to the answer-token prior and was a no-go (P3b, R3), and on the wiki the setting that changed only the learning rate to 1e-5 was a pooled 5-fold go (E4d). This experiment looks at "does the same setting go beyond surface features even on texts that may have been edited?". **Candidate A's no-go verdict is not changed.** This experiment is not a retry of A but a newly registered measurement in a second domain.
- Data (fixed): use P1's `03_experiments/runs/20260929_ko_pair_verifier/data/fold{0..4}` as is (3,000 training pairs, 200 validation pairs, evaluation `neg_era_genre|cross-work` triples 69, 86, 70, 69, 64, total 358). The md5 of the 19 input files (15 data files, `baseline_trunc_scores.json`, the config, `train_plain.py`, `score_pairs.py`) is put into this commit as `u4_inputs.md5`; when the chain starts they are measured again, and if even one differs it does not run.
- Training and scoring (fixed, no tuning): `lora_fold_lr1e-5.yaml` (differs from the wiki `20260929_wiki_av/lora_fold_lr1e-5.yaml` only in the first-line comment, the body is identical: rank 16, scale 20, batch 4, 750 iterations, learning rate 1e-5, maximum length 1,024), `train_plain.py`, model `mlx-community/Qwen3-8B-4bit`, `--seed 0`. Adapter `adapters/u4_fold{k}_8b_plain_lr1e-5_s0`. Scoring is `score_pairs.py --plain --train-pairs 200 --tag u4_fold{k}_8b_lr1e-5`. Order fold 0 → 1 → 2 → 3 → 4, one at a time, no retries or configuration search; collapsed folds (training loss ending at ln2/2 +/- 0.03) are not dropped either.
- Launch (R116): launch the chain `logs/u4_run.sh` detached in advance. It waits until `../20260929_wiki_av/logs/e14_done` appears or the E9s and E14 chain processes are all gone, and starts when this project's GPU job pattern (`train_plain.py|score_pairs.py|c4_lorasft.py|e6_score_gen.py|e5_judge.py|e10_sup_surface.py`) is empty. Fold k does not start if its start time + 105 minutes passes 22:45 (a threshold matched to the 23:00 deadline; in the next run it is changed with `U4_LIMIT` to continue with the remaining folds). `--dry-run` estimate (100 minutes per fold): if the GPU becomes free at 17:40, folds 0-2 run; at 19:15, folds 0-1; at 19:40, only fold 0.
- Verdict (`u4_judge.py`, importing `compare`, `pool` and `auc` from `e5_judge`, no new implementation): pool the triples of the finished folds and apply a paired triple bootstrap with 2,000 resamples (`default_rng(0)`) to (1) M2 − best baseline (re-chosen on **the same pooled triples** among the 4 P2 baselines = full and 460-token truncated × word-ending frequency and character TF-IDF 1-4; LambdaG is only reported, as in P2) and (2) M2 − full-length word-ending frequency (0.7026 on 358 triples). **If both 97.5% interval lower bounds are > 0, it is a go** (the same 97.5% as E5 and E4d).
- Effect of the verdict: it is the final verdict (`results/u4_verdict.json`) only when all five folds have ended with rc 0. If fewer folds ran, the same computation is written to `results/u4_preview_<폴드>.json` as "preview, not a verdict", and the manuscript and reports also call it only a preview. If go, "it also went beyond surface features on the literary corpus" is added to the manuscript as a second-domain result. If no-go, "on literary texts that may have been edited, the same setting did not go beyond surface features" is written in the manuscript limitations and in F1 (no spin). Either way the wiki E4d verdict does not change.
- Values only reported: the author-cluster 97.5% interval, per-fold AUC, difference from the best baseline, AUC on the 200 training pairs, proportion of scores > 0, shape of the training loss (the same regex as `e5_judge.loss_summary`), and on the same triples of fold 0 the differences U4 − P3b (learning rate 1e-4 adapter) and U4 − zero-shot model.
- Check (13:55): `u4_judge.py --self-test` 6/6 (perfectly separated scores → go, final; copy of the baseline → difference 0, no-go; word-ending frequency 0.7026 on 358 triples reproduced; sign-flipped baseline → no-go; fold 0 only → preview with 69 triples; fold rc 1 → not final), `logs/u4_run.sh --dry-run` input md5 match.


==> anc/preregistration/9754aef6.md <==
commit: 9754aef64b205a8b27427575acbd437c28838a70
committed: 2026-10-17T20:13:20+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-17 20:3x - E8c correction of the processing rules (before results: no rewriting, training or scores)

- What: three things were added to the cleaning of E8 rule (1). The basis is the residue check after the first run (`residue_counts` of `02_data/processed/enwiki_talk/stats.json`) and a sample of the raw text.
  - (a) JSON escapes: unescape not only `\"` but also `\/`, `\\` and `\uXXXX` (the raw text is escaped one more time, so `—` and `\/` remained literally).
  - (b) Signature body: remove `[[User:…]]`, `[[User talk:…]]` and `[[Special:Contributions/…]]` links entirely, remove "Preceding (un)signed comment added by … (UTC)" notes, and then remove the empty parentheses `( • )` left behind. Under the original rule, signature links are resolved as `[[a|b]]→b`, so writer names remain in the body. If names remain in both the target and the examples, chrF and LUAR match on names rather than style. The kowiki pipeline also cuts comments at signatures, so there are no names in the body. So this correction moves in the direction of matching kowiki.
  - (c) Signature timestamps are removed not only at the end of a line but also mid-line (cases where several signatures follow one another within one utterance). For the nested template `{{#if:|{}|…}}`, `{}` is removed first and then deletion is repeated.
- Result (processing statistics only): 110,058 works, 18,047 writers, 55 writers eligible under rule (2) (fewer than the 64 under the rough cleaning because of works that fell below 250 characters once signatures were removed), 40 selected, 990 of the 5,360 texts used exceed 1,000 characters, 8 texts used still contain residue (wiki links, templates, tags, UTC, URLs).
- Effect: rules (2)-(10) are unchanged. The writer list was built for the first time from the works.jsonl with this correction, and no rewrite calls were made with the earlier version.


==> anc/preregistration/a249e7fb.md <==
commit: a249e7fba434f5079a8fed37761ba18a7ddaadcf
committed: 2026-10-21T18:24:46+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-21 18:3x - M13a0: example-count curve (k = 2, 8, 32) for the bullet condition of [internal note omitted], pre-registered rule (fixed before 13a bulk generation and 13b training)
- Background: [internal note omitted] (the [internal note omitted] decision "good" at 10/21 17:1x) and the supplement in [internal note omitted] of the same file (10/21 17:2x, validation-loss variant). Question: when writing from bullets, how do the writer-specific share (M2 own − other writer) and the distance to the original (chrF own − model without adapter) change if 2, 8 and 32 of the writer's texts are trained on?
- (1) Writers and sample: the 145 writers of F3-K (`outputs/f3k/writers_ko.json`, per fold 37·31·30·29·18); the evaluated work is 1 target text per writer (145 works); the scored rows are the 862 eval_f2 pair rows of those works (one work output is duplicated for every pair, as in F3-B rule (4)). The exemplar bundles are exactly as in F3-K rule (2) (k2 is contained in k8, which is contained in k32; text `first_segment`).
- (2) Bullets (13a): the 8 texts of k8 reuse the F3-B bullets (`outputs/f3b/bullets_ko_fold<f>.jsonl`) as they are. Newly made are 145 writers × `k32[8:]` 24 texts = 3,480 items, exactly as in F3-B rule (2) (`f3b_bullets.BULLET_PROMPT`, `claude -p` claude-sonnet-5-5, system prompt '', one turn, subscription 0 USD), output `outputs/f3b/bullets_ko_k32extra.jsonl`, ledger tag `f3b_bullets_ko_k32extra`. Checks: finish = stop, the counts of empty bullets and of items with no bullet marker, and leakage (chrF and eojeol ratio) are reported. Writers with a text that still fails in the end are dropped from both k32 variants and their number is reported (k2 is not affected). Checked in this turn (`work/m13/trunc_check.out`): all 1,160 F3-B exemplar inputs equal `first_segment(원문)`, and the additional 3,480 texts also all equal the F3-K neutral-rewrite inputs (the exemplar of `author_pairs32_ko.jsonl`). The additional 3,480 texts do not overlap each other, do not overlap k8, and do not overlap any evaluation target of the five folds (target leakage 0, separately from author-disjointness).
- (3) Two adapter variants (13b): (i) **existing-rule variant = main verdict**: exactly as in F3-B rule (3) (Qwen3-8B-4bit, rank 8, scale 2, last 16 layers, lr 1e-4, batch 1, max_seq 2048, loss on answer tokens, a `RandomState(0)` permutation every epoch, epoch cap 10, stop after an epoch if that epoch's mean training loss < 0.1), k in {2, 32}, systems `bulletlora_Qwen3-8B-4bit_k{2,32}_es01_s0`. (ii) **validation-loss variant = for reporting** (the design of backlog N10 brought forward into 13b), k=32 only: the last 2 texts of the `k32` list (both on the random 24-text side, not overlapping k8 or k2) are held out for validation and training uses 30 texts, same cell; the validation loss (the same answer-token loss) is measured every epoch, training stops the first time an epoch does not improve on the lowest validation loss (patience 1) and the weights of the lowest epoch are saved, epoch cap 10. System `bulletlora_Qwen3-8B-4bit_k32_esval_s0`. For k=2 no validation can be held out, so only (i). Training records (per-epoch training and validation loss, stopping epoch, seconds) go to `results/m13_train_<system>_fold<f>.json`.
- (4) Arms: for each k, main (own adapter) and mismatch (the same-variant adapter of the next writer when the 145-writer subset of the same fold is sorted by author_id, the last one taking the first; the same "next writer" pairing as F3-K rule (5) and F3-B rule (4)). The base-model arm reuses F3-B's `bulletbase_Qwen3-8B-4bit_s0` and the prompt arm reuses `bulleticl_Qwen3-8B-4bit_k8_s0` as they are (independent of k, not newly generated). The k=8 point is the 145-writer part of the existing F3-B outputs (`bulletlora_…_k8_es01_s0`, `bulletlora-mismatch_…_k8_es01_s0`). However, the F3-B k8 contrast arm used the next writer in the sorting of all evaluated writers of the fold (on the 294-writer basis), so its pairs differ from those of the 145-writer part. The k8 adapters are not available locally (Drive, gws-cli authentication blocked, M11z) and are not rebuilt. Therefore the fact that the contrast-arm pairing of the k=8 point differs is written in the figure and the manuscript, and verdict (b) uses only k=2 and k=32, which have the same pairing. Generation is exactly as in F3-B (`f3b_author_lora.write_prompt`, temperature 0, max_tokens 2000, thinking off, 1 per work).
- (5) Verdict (main, existing-rule variant): per-work M2 = the mean of the `f3m2_score.py` values over the rows of that work among the 862 rows (discriminator of the same fold, the same yardstick as F3-B rule (5)). Delta_k(work) = M2(main_k) − M2(mismatch_k). The interval is the 95% writer-cluster bootstrap (`tools/f3ken_score.cluster_boot`, writer → work, 2,000 resamples, seed 0).
  - (a) For each k, if the lower bound of the mean of Delta_k is > 0, "with k texts there is a writer-specific share". k=2 and k=32 are main verdicts; k=8 is reported because of the pairing difference in (4) (the F3-B five-fold 294-writer value +0.29 and the 145-writer subset value side by side).
  - (b) D = Delta_32 − Delta_2 (paired per work): lower bound > 0 → "the writer-specific share grows with the number of exemplars", upper bound < 0 → "shrinks", otherwise → "2 texts and 32 texts are not distinguishable".
  - Summary wording: (a) k=32 positive and (b) grows → in the Section 4 k-curve figure, "with bullets too, the more texts, the more writer-likeness". Otherwise the three wordings above are used as they are, with no modifier that evaluates the size of the result.
- (6) Reported (not verdicts): (c1) chrF(output, original h_norm) own − base-model arm, the mean for each k with the same writer-cluster interval; "does it exceed 0 at k=32" is read as lower bound > 0. (c2) Proportion of works with R86 degeneration (`r86_degeneracy_audit.audit`, output, finish, h_norm), per arm. The (a)(b) of the variant excluding degenerate works (a work is excluded if either of the two compared arms is degenerate) are written alongside, but the verdict is on the full variant. (c3) Training-text regurgitation rate: exactly the definition of `f3r_regurg.py` (chrF, share of longest common substring ≥ 40 and ≥ 100 characters, exact match, own − next-writer contrast, writer-cluster bootstrap); the input is each writer's training bullet prompts; the items are all 2 texts for k=2, and for k=32 and the validation variant the first 4 of `random.Random("regurg|" + author_id).sample(학습 목록, 8)` (8 → 4 because of time; the k8 bullet value is the ko_bullet of the existing `regurg_summary.json`). (c4) The same table of (a)(b)(c1)-(c3) for the validation-loss variant, the distribution of stopping epochs, and the difference from the existing variant. (c5) M2 own − base model and own − prompt arm, recovered share (F3-B rule (5)).
- (7) Order, time, reduced version: the 13b chain runs after the end marker of the [internal note omitted] chain (`m12_chain_done|fail|cutoff`), one job at a time on the GPU, in the order S1 k=2 training and generation → S2 k=32 → S3 M2 scoring (verdict possible) → S4 validation-loss variant → S5 its scoring → S6 regurgitation rate. Within a step, folds 0 → 4. Estimated about 16 hours (`work/m13/schedule.md`). **Cutoff**: after 10/23 15:00 no new fold or new step is started (`logs/m13_chain_cutoff`). **Reduced version**: if the start of the 13b chain is later than 10/23 08:00, S1-S3 run only folds 0 and 1 (68 writers). If because of the cutoff S2 finishes only some folds, the verdict is made on the folds where both k=2 and k=32 finished, but folds 0 and 1 must both be included; otherwise no verdict is made and it is reported as "13b incomplete". S4-S6 are reported only for the finished folds. If 13b does not reach S3 before the deadline, only 13a and this rule are finished and the report hands over "next loop: 13b" ([internal note omitted] wording).
- (8) Author-disjoint: writer w's adapter is trained only on w's exemplars (excluding the target work, F3-K eligibility rule), and when the training pairs are built it is asserted, and logged, that the target work_id is not among them. The mismatch arm is another writer's adapter, so it has no target information.
- (9) Cost: 13a `claude -p` 3,480 items 0 USD (subscription), 13b GPU on the Mac Studio only. No Vertex or OpenRouter spending.


==> anc/preregistration/a41839b3.md <==
commit: a41839b339241529d2be20562badf29cf627290e
committed: 2026-09-29T00:53:22+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-09-29 - E0 candidate E (wiki Sarangbang writer verification) pre-registered criteria fixed (before running E1, 00:52)

Since A, B and C are all no-go, we move to E, rank 4 in the prior ranking (N4). The candidate document (`00_plan/topic_candidates_20260928.md` candidate E) left the anchor rule, baseline paths, method and scale empty. The anchor performance of the wiki Sarangbang processed set has not been measured even once, and it is fixed as below before seeing results. It is not changed afterwards.

### (0) Where E stands with respect to the [internal note omitted] criteria

- E is a candidate with **only the discrimination axis**. Even if the discrimination axis is go, it does not satisfy the [internal note omitted] criteria (beating the baseline on both axes, discrimination and learning). The report states "discrimination axis go, no learning axis" and does not say both axes were satisfied.
- Still, E is meaningful as a re-measurement of the discrimination axis on data that fits [internal note omitted] decision 2 (exclude edited text). The discrimination axis of A, B and C was measured on a literary corpus that may have gone through publishing edits (R10). If E is no-go, it becomes the fact that "it did not beat surface features even on unedited text".

### (1) Anchor rule

- Data: the C2 processed set `02_data/processed/ko_modern/works.jsonl` (1,022 writers, 8,356 works, work = user × Sarangbang archive document, works at least 250 characters, policy reporter group articles excluded). C4b and C4c cleaning (`clean_text` in `03_experiments/runs/20260929_ko_ending_ctrl/make_targets.py`: `html.unescape`, `Ø` signatures, narrowed `--` signatures) is applied first to all text. Works that drop below 250 characters after cleaning are removed (the number removed is recorded).
- Split: all writers are divided into 5 folds. Writers with 2 or more works (506) are shuffled with `random.Random("0:wiki_kfold")` and put one by one into the smallest fold (lowest index on ties), and writers with 1 work (516) are split the same way. Evaluation writers of fold k = all writers of fold k; training writers = all writers of the remaining folds. Writers with 1 work cannot be anchors and are used only as negatives (difference from the literary split: 1-work writers are also put into folds to increase negative candidates within the same fold).
- Triples: for each evaluation writer in fold k with 2 or more works, the ordered pairs (anchor, positive) of works sorted by work id are shuffled with `random.Random(f"0:wiki_fold{k}")` and the first **2** are used (at most 2 triples per writer, scale about 1,000). Anchor and positive are different archive documents of one writer, so they are not the same discussion document.
- Negative (main): a work by another evaluation writer of fold k who posted in **the same archive document as the positive** (topic and period matched, `neg_page`). It is matched to the positive's document, not the anchor's, so that the content relation of anchor-positive and anchor-negative is the same. If none exists, it is replaced by a work by another writer of fold k from the same year (`year`) as the positive (`neg_year`), and if that does not exist either, any work by another writer of fold k. The verdict uses this single main negative. The replacement rate is recorded.
- Negative only reported: any work by another writer of fold k (`neg_any`).
- The 16 C3 target writers: E does not use C's evaluator, adapters or target split, so the overlap is not removed. C's outputs do not enter E's training or evaluation anywhere.
- Script: `03_experiments/runs/20260929_wiki_av/make_wiki_folds.py` (newly written; it follows the rules of the literary split `02_data/scripts/ko_authors_kfold.py` and `ko_authors_split.anchors` with only the differences above). Output `data/folds/fold{k}/{split.json,anchors_eval.jsonl}` and `data/stats.json` (ids only, no body text).

### (2) Input length and baselines

- Text unit: the full work (after cleaning). CPU baselines use the full text (full); the LLM discriminator input is truncated to 460 tokens with the Qwen3 tokenizer (same as A), and the CPU baselines are measured again on the same truncated text (trunc460). Per the N4 verdict rule, a truncating method must beat the higher of the full and trunc460 baselines.
- Baselines (all existing code or public code, no new implementation)
  - Eojeol-ending frequency: `04_eval/validation/ko_failure_cpu.ending_fn` (300 features, fitted on 2,000 works drawn with `random.Random(0)` from the fold's training-writer works).
  - Character TF-IDF 1-4: `ko_failure_cpu.tfidf_fn` (fitted on that fold's evaluation texts, same as the existing rule).
  - LambdaG: the `03_experiments/runs/20260929_ko_pair_verifier/baseline_lambdag.py` setup (order 10, reference population 30, `random_seed=0`), both variants `end_only2` and `orig`. The reference population is 2,000 works of the fold's training writers.
  - bge-m3: `ko_failure_encoders.Model("bge-m3")` (CLS, max_length 512), cosine.
  - LUAR-MUD: `ko_failure_encoders.Model("luar-mud")` (max_length 512), cosine.
  - mStyleDistance (`StyleDistance/mstyledistance`, present in the HF cache): reported only if time allows. If the existing code has no loader, it is not included.
- Best baseline: the single baseline with the highest main-negative 5-fold pooled AUC (including full and trunc460; chosen after seeing results, so the side unfavourable to the method).

### (3) Methods compared and verdict

- Method M1 (combined logistic, CPU): use the 11 components of C1's `03_experiments/runs/20260929_ko_ending_ctrl/combo_discrimination.py` as is (eojeol-ending cosine, 9 cosines for the 9 groups, LambdaG `end_only2`); in each fold, train `LogisticRegression(C=1.0, max_iter=1000)` on 3,000 training pairs built from the training writers (1,500 same-writer, 1,500 different-writer, different-writer pairs preferably matched on the same archive document, `random.Random(f"0:wiki_train{k}")`) and apply it to the evaluation triples. If scoring the LambdaG training pairs is estimated to exceed 60 minutes in total over the 5 folds, LambdaG is dropped before seeing results, giving 10 components, and this is written in this file.
- Method M2 (LLM pair discriminator LoRA, run once only): use A's `train_plain.py` and `score_pairs.py --plain` as is, model `mlx-community/Qwen3-8B-4bit`, data the same 3,000 training pairs as M1 (10% of training writers split off as validation pairs, validation negatives with the same matching rule as training, R7), and the config is `lora_fold.yaml` with **only the learning rate** lowered **to 1e-5** (R3: at 1e-4 it collapsed to the prior probability). The rest (rank 16, scale 20, 750 iterations, batch 4) stays the same. From measurements, training takes about 98 minutes and scoring a few minutes, so **only fold 0** is run. No retries or configuration search.
  - Early stop: if the fold 0 AUC is lower than the point estimate of the fold 0 best baseline, M2 is written as no-go and stopped. If it is higher and the remaining time is at least one fold (about 110 minutes), fold 1 is also run, but the verdict uses the pooled triples of the folds that ran.
- Verdict (separately per method): if the lower bound of the interval from a paired triple bootstrap with 2,000 resamples (the same resampling as `ko_failure_encoders.paired_diff`, `default_rng(0)`) on the pooled AUC difference method − best baseline is > 0, the discrimination axis is go. Since there are two methods, Bonferroni gives a **97.5% interval** (percentiles 1.25 and 98.75). The verdict script reads the same bootstrap difference samples, only changing the percentiles. If M2 ran only fold 0, the compared baseline is also the value measured on the same fold 0 triples.
- Values only reported: the 95% interval, `neg_any` results, standalone AUC per component, the zero-shot AUC of Qwen3-8B without an adapter (fold 0), per-fold values.

### (4) Scale and time (finishes within 9/29 12:00-21:00)

- E1 data split (CPU, a few minutes) → E2 all baselines (CPU and MPS, estimated about 1 hour including LambdaG) → E3 M1 (about 1 hour including LambdaG training-pair scoring) → E4 M2 fold 0 training (detached launch, about 98 minutes) and scoring → E5 verdict. E4 training is run so as not to overlap with E2 and E3 (one GPU job at a time).
- Order of reductions if time runs short (applied only before seeing results): skip mStyleDistance → skip LambdaG `orig` → skip the LambdaG component in M1 → skip M2 (in that case the verdict has only M1, so the 95% interval). The verdict criterion (lower bound > 0) is not changed.


==> anc/preregistration/a91c1197.md <==
commit: a91c11971f2f19849befe3fdf17d01a42a76854c
committed: 2026-10-27T13:23:55+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-27 13:22 - RV72b2: H1 trains writer adapters for only 1 more epoch on top of a shared adapter learned from the exemplar texts of the other four folds, and measures, on all 294 works, the difference toward the original and the writer-specific share (new experiment with a verdict, committed before training and generation; the pre-registered verdicts and the result numbers of Table 2, RV40e and RV73f unchanged)
- Why: the writer adapters of Table 2 (F3-B, stopped at loss 0.1) do not move toward the original, with chrF against the original own − untuned at −1.52, and their rate of sharing a 40-character span with the 8 training texts is own − other writer +0.978. This tests the reading that a writer adapter, learning the 8 texts directly from the base model, learns even the Wikipedia talk register and bullet expansion from those 8 texts and memorises them while doing so. If a shared adapter takes on the register and the task, the writer step can end quickly and add only the writer's share. The design is section 2.1 of `work/rv72/hypotheses.md` (commit bd681cce), the training-pair tool is `tools/rv72b_h1_pairs.py` (commit 8c6745fd).

```mermaid
flowchart LR
  P["other four folds<br/>role exemplar pairs"] --> X["same-page and 40-char template-span pairs dropped<br/>1,755 to 1,834 pairs"]
  X --> S["shared adapter S_f<br/>fixed 2 epochs"]
  S --> W["writer adapter<br/>k texts for 1 epoch from S_f"]
  S --> G
  W --> G["greedy generation from the same bullets<br/>untuned · shared only · shared+next · shared+own"]
  G --> J["294 works (a) chrF shared+own−untuned<br/>(b) M2 and ending cosine shared+own−shared+next<br/>(c) shared+own−shared only"]
```

- Disclosed in advance: this design was set after seeing all the results of Table 2, the grid (RV40e) and rank 32 (RV60d2). The results are written as "a training method set after seeing the results, a separate experiment", and the numbers of Table 2, the pre-registered verdicts, RV40e and RV73f are not changed. Before this section is committed there are 0 adapters or outputs named `h1` (`ls 03_experiments/runs/20261010_f3_restore/outputs/f3b | grep -c h1` → 0, `ls …/adapters | grep -c h1` → 0). The training-pair files already exist but there are no outputs.
- (1) Shared training input: for each evaluation fold f, only the role exemplar rows of `outputs/f3b/bullets_ko_fold<g>.jsonl` of the other four folds are used (finish stop, bullets not empty; same as `f3b_author_lora.load_data`). The role target rows (the 230 to 239 evaluation originals of the other folds) are not included. So no evaluation original enters any training input. Pair counts before the same-page drop 1,837 · 1,815 · 1,789 · 1,859 · 1,848 (folds 0 to 4). Two things are dropped: (i) pairs whose ex_id talk page (`20261007_wiki_ns_av/data/works_merged.jsonl` title) is the same as one of the target-text pages of fold f (10 · 14 · 14 · 15 · 14), (ii) pairs that share an exact 40-character span with a fold-f target original after whitespace normalisation (`--drop-span40`, 58 · 46 · 0 · 16 · 0; these are Wikipedia warning-template wording and table markup, and if kept the shared adapter could learn that wording and raise (a) chrF through template wording, so they are dropped). Remaining pairs 1,769 · 1,755 · 1,775 · 1,828 · 1,834, shared step counts (2 epochs, batch 1) 3,538 · 3,510 · 3,550 · 3,656 · 3,668. Order: `random.Random(0).shuffle` after sorting by ex_id. Asserts (rc 1 if violated): every ex_id has a title, shared writer set ∩ fold-f writer set = 0, no fold-f target work_id is among the shared ex_ids, no shared text equals a fold-f target original or a fold-f exemplar text. Command `tools/rv72b_h1_pairs.py --drop-span40`, result `results/rv72b_pairs_ko.json` (with the pair-file sha256; regenerated and committed after this rule commit).
- (2) Shared adapter S_f: Qwen3-8B-4bit, the F3-K cell as is (rank 8, scale 2, last 16 layers, lr 1e-4, batch 1, seed 0), step count fixed at the 2-epoch numbers above (no early stopping, no validation-loss stopping). One per fold.
- (3) Writer adapter: for each writer of fold f, start from a copy of the S_f weights and train for a further fixed 1 epoch (steps = that writer's number of pairs, 8 or 3 to 4) in the same setting, on the same training pairs as F3-B (that writer's E1 exemplars k = 8, 3 to 4 texts for three writers; in the order of `outputs/f3a/author_pairs_ko_fold<f>.jsonl`). No early stopping. Steps and epochs are not changed after seeing the results.
- (4) Conditions (same bullets, `f3b_author_lora.write_prompt`, greedy generation temperature 0, at most 2,000 tokens, thinking off, 1 output per target text): untuned = the stored `bulletbase_Qwen3-8B-4bit_s0` (deterministic, so not regenerated), shared only = S_f, shared + next writer = the H1 writer adapter of the next writer in sorted author_id (last → first), shared + own = that writer's H1 writer adapter. System names `h1shared_Qwen3-8B-4bit_s0`, `h1lora-mismatch_Qwen3-8B-4bit_k8_s0`, `h1lora_Qwen3-8B-4bit_k8_s0`.
- (5) The generation rule is fixed in advance by the RV73f result: if go in `results/rv73g_h0_ko.json` is true, the verdict uses the `…_rs` outputs, applying to all four conditions the resampling of RV73f (2) (same audit, temperature 0.7, seeds 1 · 2 · 3, the greedy output if all three degenerate), and the greedy output values are report only. If go is false or null, or that json does not exist at the time of the H1 verdict, the verdict uses the greedy outputs and no resampling is done. Which one the verdict used is written in the result json.
- (6) Measurement (294 works, work level, writer-cluster bootstrap 2,000 draws, seed 0, 95%, the same definitions as Data and cb of `tools/rv40e_summary.py`, the same scales as RV73f (3)):
  - (a) chrF shared + own − untuned (`styleeval.restore.score_pair` chrf_norm).
  - (b1) M2 shared + own − shared + next writer (`f3m2_score.py`, held-out anchor, result `results/rv72b_m2_scores_ko.jsonl`). (b2) word-final ending frequency cosine to the original, shared + own − shared + next writer (`cosine(ending_vector(clean(y)), ending_vector(clean(ref)))`, ref is h_norm per pair, the work value is the pair mean).
  - (c) chrF shared + own − shared only, ending cosine shared + own − shared only.
  - (d) Report only: degenerate rate per condition (audit), shared only − untuned chrF, the generation-based copy check (H1 sets added to `f3r_regurg.py`, with the same inputs, controls and scale as F3-B; the rate of sharing 40 or more characters own − next writer, next to Table 2's +0.978), the rate of works whose output shares an exact 40-character span with that writer's 8 training texts (per condition, CPU), shared step counts, writer step counts and training time.
- (7) Verdict (fixed before the results): go = (a) lower bound > 0 and both (b1) and (b2) lower bounds > 0. (c) is not part of go. The wording uses only the following, without size modifiers.
  - go and (c) lower bound > 0 on at least one of chrF and ending cosine: "an adapter that learned only 1 more epoch on the writer's texts on top of a shared adapter trained on other writers' texts is closer to the original than the untuned model on all 294 works (chrF), has a larger writer-specific share than the next writer (M2, ending cosine), and is also closer to the original than the shared adapter alone".
  - go and (c) on neither: drop the last clause of the previous sentence and append "the shared adapter learned the register and came closer to the original, but the share the writer step adds compared with the shared adapter alone is not separated".
  - (a) not met: "writer training on top of a shared adapter cannot be said to be closer to the original than the untuned model either".
  - (a) met and at least one of (b1) and (b2) not: "it moves toward the original but that share cannot be said to be writer-specific" with the names of the scales that failed.
  - This verdict is written as 1 verdict of a new family H1 and adds 1 to the paper's verdict count. In every case the result goes in the appendix with the design (shared training on other folds' exemplar texts only, same-page and template spans dropped) and a statement that the design is post hoc. The abstract and sections 1.1 · 4 · 5 are changed in RV72c only if go. A no-go is written as is in the limitations and the appendix.
- (8) Order, time, cutoff and disk: chain `03_experiments/runs/20261010_f3_restore/logs/rv72b_chain.zsh`, detached with setsid under `chain_guard.zsh`, waiting until there is no GPU job (after the end marker of the rv73f chain). 0) smoke: a few shared training steps on fold 0 to log steps per second and memory, and 1 writer for 1 epoch with generation of 1 text (name `_smoke`, not used for the verdict). 1) For each fold 0→4: train S_f → generate shared only → train writer adapters and generate own → generate next writer → resample if (5) says so → copy check → delete that fold's weights (sha256 in the training record). 2) M2 scoring. Markers `logs/rv72b_start|smoke_done|f<f>_done|m2_done|done|fail|cutoff`. Cutoff if not started by 10/29 06:00. After 10/31 06:00 no new fold starts, and only the finished folds are read, stating the number of folds (then no go verdict is made, report only). MLX cache limit 8 GB for all 8B training, generation and scoring. On Metal OOM resume once after 120 seconds; any other failure is fail. If free disk falls below 10 GiB, stop and post it to [internal note omitted].
- (9) Not done: changing the shared step count, writer epochs, lr or rank after seeing the results, including role target rows, changing the drop criteria, repetition penalty, changing the pre-registered verdicts and Table 2. API spend 0. Weights are neither kept nor released.


==> anc/preregistration/b1842082.md <==
commit: b1842082ee50b84e8c983c1235e50a6bbc941975
committed: 2026-10-08T09:46:44+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-08 - D4b-2 pre-registered rules for the encoder pair-classifier baseline with an enlarged budget (09:5x, fixed before implementation and training, standalone commit R17)

- Purpose: the D4b result (the section "2026-10-08 - D4b results" above) was the outcome of the two encoders failing to learn the pair task stably within a fixed budget (3 epochs, the learning rate customary for each model family, pair truncation at 512 tokens, one seed, no search) (in five of ten runs validation accuracy ≤ 0.55, mean training loss 0.651~0.697, about 66~69% of training pairs truncated at 512 tokens). Left as is, it could be read as a "straw-man baseline", so, following the V60 judgement (the D3c-prep section above), a rerun with a widened budget is registered separately. The question remains "is it because of the 8B generative model, or because of supervised pair training", and this item too is a baseline for reporting, not a go/no-go verdict. The reading rule and the direction for reflecting it in the manuscript are fixed below before seeing the results. The D4b result files, report, manuscript fragments and reading are not changed; D4b-2 is written separately next to them.
- (1) Models: the two of D4b rule (1) unchanged (`klue/roberta-base` revision `02f94ba`, `monologg/koelectra-base-v3-discriminator` `refs/main` revision `68b30cd`), loaded offline from the HF cache, no new downloads, no large encoders. Slugs `klue_roberta_base`, `koelectra_base_v3`.
- (2) Data: the same files as D4b rule (2) (`data/fold{k}/train.jsonl` 3,000 pairs, `valid.jsonl` 200 pairs, `eval_pairs.jsonl` 736 triples, the same prompt-restoration and reassembly assertions). **One difference from D4b: the 200 validation pairs are used to select the learning rate.** The validation pairs are held-out pairs of training-side writers that do not include evaluation writers (the assertion "train/valid pairs use eval writers" in `make_wiki_folds.py` rules this out), so using them for selection does not leak the evaluation triples. The evaluation triples are used nowhere in selection, early stopping or epoch selection.
- (3) Input: each text is truncated to 254 tokens and then assembled into a pair. Both tokenizers are `BertTokenizer` with 3 pair special tokens (`[CLS] A [SEP] B [SEP]`, `num_special_tokens_to_add(pair=True)` = 3), so 254 × 2 + 3 = 511 ≤ 512, and the `longest_first` truncation of D4b rule (3) is not triggered (the script asserts assembled length ≤ 512). The candidate "255" in section 9 of the backlog and pivot draft is a value that did not count the 3 special tokens, so it is corrected to 254. The same 254-token truncation is applied to the three texts of the evaluation triples (the Qwen3 460-token truncated versions). The proportion of truncated texts (per pair and per text) is recorded for training, validation and evaluation. M2 sees up to 460 Qwen3 tokens per text, so the budgets still differ, and this is written as a limitation.
- (4) Training: the public code of D4b rule (4) (`AutoModelForSequenceClassification` + HF `Trainer`) unchanged, no new model code. 5 epochs (188 × 5 = 940 steps), batch 16, warmup 10% (94 steps), linear decay, weight decay 0.01, gradient clipping 1.0, fp32, MPS, no checkpoints or epoch selection (`save_strategy="no"`; the last-epoch model is scored in the same process and discarded). The learning-rate grid is {1e-5, 2e-5, 3e-5}, common to both models. D4b's customary KoELECTRA value 5e-5 is not in the grid, so the comparison with D4b is a comparison between "budget bundles", not a comparison with a single learning rate held fixed (only KLUE 2e-5 is in both). Two stages: **Stage 1** per model, 3 learning rates × 5 folds at seed 0 (15 runs); **Stage 2** per model, the one learning rate chosen in (5) at seeds 1 and 2, 5 folds each (10 runs). Models 2 × 25 = 50 runs, no retries or further search.
- (5) Learning-rate selection (`d4b2_select.py`, automatic within the chain after Stage 1 ends): per model, the learning rate with the largest mean AUC on the 200 validation pairs over the five folds at seed 0 (on ties, the smaller one). The selection is written to `results/d4b2/select_<슬러그>.json` (validation AUC and accuracy per learning rate per fold, means, the chosen value). If Stage 1 does not finish all 15 runs (SKIP, rc != 0), no selection is made and Stage 2 is skipped.
- (6) Scoring and files: the same symmetric score as D4b rule (5), the mean over (x, y) and (y, x) of s(x, y) = logit[same] − logit[different]. Options `--seed`, `--epochs`, `--per-text-max`, `--tag`, `--results-dir` are added to `d4b_pair_classifier.py`, but the defaults are the D4b settings (seed 0, 3 epochs, pair truncation, `results/pairclf_<슬러그>_<폴드>`), so the D4b reproduction path does not change (`test_d4b2.py` checks the defaults and the branching of the two paths). D4b-2 files are `results/d4b2/pairclf_<슬러그>_lr<학습률>_s<시드>_<폴드>_scores.json` (pos, neg, neg_any scores only, no ids or text), the `.csv` of the same name (the D4b rows + two rows of per-text truncation proportion), and the log `logs/d4b2_<슬러그>_lr<학습률>_s<시드>_<폴드>.log`.
- (7) Report (`d4b2_judge.py`, reusing `e5_judge.compare`, `pool`, `d4a_judge.load_m2`, `load_base`; a report file `results/d4b2_report.json`, not a verdict file, written only when `logs/d4b2_done` exists): per model, for each of seeds 0, 1, 2 at the chosen learning rate, on the 736 triples pooled over the five folds: (a) pooled AUC, (b) the triple-paired bootstrap of the M2 − encoder difference, 2,000 resamples (`default_rng(0)`), 97.5%, 95% and writer-cluster intervals, (c) the same intervals for encoder − best E0 baseline (`best_baseline` in `d4a_verdict.json`, `full|ending-freq` 0.7298), (d) per-fold AUC, validation accuracy, validation AUC, last and mean training loss, truncation proportion, seconds. Also written for reporting: (e) mean, minimum and maximum of the pooled AUC over the three seeds, (f) the pooled AUC of the mean of the three seeds' scores (ensemble) and the interval of its difference from M2 (the ensemble is not a single model, so it is not used for the reading), (g) pooled AUC and mean validation AUC for the whole Stage 1 grid (3 learning rates × seed 0), (h) the interval of the difference between the D4b fixed budget (same model, seed 0) and seed 0 at the chosen learning rate, (i) the number of runs with validation accuracy ≤ 0.55 (out of the 25 runs per model including Stage 2, and out of the 15 runs at the chosen learning rate), (j) the difference between the three-seed means of the two models (for reporting, no test). There is no new metric code, and no bootstrap that resamples the three seeds at once is built (instead, the reading rule below requires all per-seed intervals).
- (8) Reading rule (per model, with the three seeds at the chosen learning rate): per seed, as in D4b rule (6), read "above" if the 97.5% lower bound of (b) > 0, "below" if the upper bound < 0, otherwise "indistinguishable"; the model's reading is **"above" only when all three seeds are "above"**, "below" only when all three seeds are "below", and "indistinguishable" otherwise (including mixed) (when mixed, it is read conservatively in the encoder's favour). The main reading is the reading of the model with the higher mean pooled AUC over the three seeds, and the other model is also written. Sentences: "above" → "M2's advantage is not explained even by an encoder pair classifier with a widened budget (5 epochs, learning-rate selection, 254 tokens per text, 3 seeds)"; "indistinguishable" → "with a widened budget, base-size encoder pair classifiers are indistinguishable from M2 (we do not claim that the source of the advantage is the 8B generative model)"; "below" → "the encoder with a widened budget is higher than M2 (we do not write that M2 is the strongest method)". Either way, the D4a verdict file and rules, the 12 E0 baselines and the D4b report file are not changed.
- (9) Effect: fragments are inserted into the manuscript `05_paper/wiki_av/draft.md` with the renderer `05_paper/wiki_av/scripts/render_d4b2.py` (`--paste`, `--self-test`, claims registered in `verify_numbers.py`): one Status sentence, a Section 4 method item (below the D4b item, stating the budget difference, the selection rule and the reading rule), a 5.3 report item (below the D4b item: per-seed AUC, intervals, reading, grid, difference from D4b), a Section 7 limitation item (below the D4b limitation item. The D4b item's "does not show that no encoder could match M2" is left as is, and the new item writes the result of the widened budget and the remaining limitations (two base-size models, three grid values, three seeds, 254 vs 460 tokens, selection on validation)), an appendix file line, and one line in the root `README.md`. If the main reading is "indistinguishable" or "below", then, following the direction of D4b rule (7), the separation-axis sentences of the abstract, introduction and conclusion do not claim an advantage of the 8B discriminator alone but are rewritten by hand as an advantage of supervised pair training as a whole (8B LoRA and encoders) (the renderer signals this with rc 3), and "public encoders trained on the same pairs" is removed from the one-line message in item 1 of Section 4 of the pivot draft (as written in advance in Section 8 of the pivot draft). If "above", the abstract, introduction and conclusion stay as they are, and the budget caveat of the D4b Section 7 item is reinforced by the D4b-2 item. One result line each in Sections 1, 8 and 9 of the pivot draft and in the direction 2 item of the plan.
- (10) Resources and time: one GPU (MPS) job, `nice -n 10`, memory 48GB or less (base-size encoder fp32 training took a few GB in D4b), no API or network. Chain `logs/d4b2_run.sh`: starts when this project has no GPU job (the same `busy()` as D4b); the order is KLUE Stage 1 (learning rate 1e-5 → 2e-5 → 3e-5, folds 0~4 each) → KLUE selection → KLUE Stage 2 (seed 1 → 2, folds 0~4 each) → KoELECTRA in the same order (model first, so one model is completed first). No retries; if the run start time + 30 minutes passes 2026-10-11 20:00, that run and those after it are SKIPped. Progress `logs/d4b2_progress.log` (`START/END/SKIP <슬러그> lr<학습률> s<시드> <폴드>`, `SELECT <슬러그> lr<학습률>`), end `logs/d4b2_done`, and the chain also prints one line at start and at end to stdout (V59). Estimate: from the D4b measurement of 564 steps in 352~358 seconds (0.63 seconds/step), 940 steps take about 9.9 minutes + about 0.4 minutes for loading and scoring, approx. 10.3 minutes × 50 runs, approx. 8.6 hours (measured values in the journal). Before launch, the smoke test `--smoke --per-text-max 254 --epochs 5 --seed 1` (first 32 pairs of fold 0, 1 step, 8 triples, no result files written) is run, and this time its output is kept in `logs/d4b2_smoke.log` (the lesson of V59, when D4b had no log).


==> anc/preregistration/b91a6427.md <==
commit: b91a6427ff105f6a436db53c4ac6b110201c0f02
committed: 2026-09-29T05:25:50+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-09-29 - E10 supervised surface-feature verifier baseline (for reporting + claim defence, 05:3x, before running)

- Reason: the 12 E0 baselines (word-final and character TF-IDF cosine, LambdaG, bge-m3, LUAR-MUD) all use no training pairs. M1 uses training pairs but takes only 11 similarities as input. So we cannot yet separate "does M2's gain come from the LLM, or from supervised training on the same 3,000 training pairs". A supervised surface-feature method common in authorship verification (Weerasinghe et al. 2021, PAN: absolute value of the difference between the character n-gram TF-IDF vectors of the two texts + logistic regression) is applied to the same training pairs and compared. The public code (`janithnw/pan2021_authorship_verification`) includes an English part-of-speech tagger etc., so it is not used as is; only the core |x_a − x_b| + logistic part is written with sklearn (this is a combination of standard components, not the implementation of a new method, and the manuscript says so).
- Configuration (fixed, no tuning): per fold, fit only on the 3,000 E1 training pairs (`data/folds/fold{k}/train_pairs.json`, no evaluation writers). Two kinds of features. (1) `sup-char-tfidf`: `TfidfVectorizer(analyzer="char", ngram_range=(1,4), min_df=2, sublinear_tf=True, max_features=100000)` fitted on the training-pair texts, pair features = |x_a − x_b| (sparse) and one cosine column. (2) `sup-ending`: the standardized 300-dimensional word-final vector of `ending_fn` (fitted on the same 2,000 reference texts as E2a), pair features = |x_a − x_b| and cosine. The classifier for both is `LogisticRegression(C=1.0, max_iter=2000, solver="liblinear")`, score = decision_function. Two conditions: `trunc460`, the same as the M2 input (training-pair texts cut with `make_wiki_folds.Cutter`, evaluation texts the `*_text` of `eval_pairs.jsonl`), and `full`. 4 variants in total.
- Report: per-fold and pooled 5-fold AUC (main negative `negative`, for reporting `neg_any`), `results/e10_sup_surface.csv`, `_scores.json` (key format same as E2a). Comparisons use the same paired bootstrap as E5 (2,000 resamples, `default_rng(0)`, 97.5% interval): (a) the best pooled 5-fold of the 4 − the best pooled of the 12 E0 baselines, (b) M1 − best of the 4, (c) M2 − best of the 4, measured on the pooled triplets of the folds that have M2 scores (currently a preview on folds 0 and 1). After the E4d verdict, (c) is re-measured on 5 folds.
- The E0 verdict is not changed (this baseline is a post-hoc addition, so it is not put into the go/no-go baseline set). Instead, a claim-defence rule: if the 97.5% lower bound of 5-fold (c) is 0 or below, the claim in the manuscript and reports is lowered to "M2 exceeds the unsupervised baselines but is not distinguishable from a surface-feature verifier trained on the same training pairs". If the lower bound > 0, that fact is written as a robustness result.


==> anc/preregistration/ba42d7a6.md <==
commit: ba42d7a6ef406148e1de40f93e6195a1e86e8ac7
committed: 2026-10-24T09:42:36+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-24 09:5x - A1a: the k = 8 bullet adapters are also retrained with stopping on validation loss, and three verdicts and the summary wording are fixed before training
- Conclusion: of the 294 authors, the 264 from whom 2 validation texts can be held out are used to build k = 8 validation-stopped adapters, and (a) the author-specific share is retained, (b) closer to the original than the base model, (c) reduced regurgitation are judged. Only if all three hold is a method claim made in Section 4; otherwise the result is kept in the body as one sentence. This rule is committed before A1b training starts.

```mermaid
flowchart LR
  S["Of 294 authors, 264 with 2 or more spare qualifying texts"] --> V["2 validation texts, 528 bullet sets (claude -p)"]
  V --> T["Train on all E1 examples, validation loss every epoch, patience 1, lowest epoch"]
  T --> G["main and mismatch generation"] --> J["(a) M2 own−other (b) chrF own−base (c) 40-character regurgitation"]
  J --> W["One of the three summary wordings"]
```

- Background: [internal note omitted]. The validation-stopped k = 32 of [internal note omitted] (M13a0 (3)(b), report only, 145 authors) lowered the regurgitation 40-character overlap own − other from +0.978 to +0.071 while keeping M2 own − other +0.154 [+0.058, +0.251] and chrF own − base model +1.96 [+0.49, +3.39]. The question is whether this result is a single point or also holds in the k = 8 bullet condition that is the main result (F3-B, 294 authors).
- (1) Authors and sample: of the 294 evaluation authors in the five F3-B folds, the 264 authors (per fold 53·53·57·50·51) who have 2 or more qualifying texts (`e1_build.qualifies(text, EX_LO, EX_HI)`) that are neither the target work nor among the E1 examples are used. The remaining 30 authors (25 with 0 spare texts, 5 with 1) are excluded because no validation texts can be held out, and their number is reported. The count is `work/a1/count_spare.py` → `work/a1/count_spare.out`, and the A1b script asserts the same numbers. The evaluated work is 1 target work per author, and the scoring rows are that work's eval_f2 pairs (one output duplicated for each pair, as in F3-B rule (4)).
- (2) Validation texts: for each author they are chosen with `random.Random("a1val|" + 표적 work_id).sample(sorted(여분 자격 글), 2)`, and the text is cut with `first_segment`. The training texts are the same E1 examples as in F3-B (8 texts, 3-7 for authors with fewer). The bullets of the validation texts are newly made, 528 of them, exactly as in F3-B rule (2) (`f3b_bullets.BULLET_PROMPT`, `claude -p` claude-sonnet-5-5, system prompt '', one turn, `CLI_FLAGS` since MR17a). The output is `outputs/f3b/bullets_ko_a1val.jsonl`, and the ledger tag is `f3b_bullets_ko_a1val`. The checks are the same as M13a0 (2) (finish = stop, 0 empty bullets, 0 missing bullet markers). Rows with prompt_tokens over 2,000 (hidden context, MR17a criterion) are deleted and regenerated. Authors with a text that fails in the end are excluded and their number is reported.
- (3) Adapters: all E1 examples are trained with the same cell as M13a0 (3)(b) (Qwen3-8B-4bit, rank 8, scale 2, last 16 layers, lr 1e-4, batch 1, max_seq 2048, answer-token loss, `RandomState(0)` permutation every epoch, epoch cap 10). Every epoch the loss on the 2 validation texts (the same answer-token loss) is measured; training stops at the first epoch that does not improve on the lowest validation loss (patience 1), and the weights of the lowest epoch are used. The implementation calls `m13_bullet_k.train_with_val` as is. The system name is `bulletlora_Qwen3-8B-4bit_k8_esval_s0`, and the training record is `results/a1_train_<system>_fold<f>.json` (per-epoch training and validation loss, lowest epoch, seconds, validation ex_id, target leakage check).
- (4) Arms: main is the author's own validation-stopped adapter; mismatch is the validation-stopped adapter of the next author when the 264-author subset of the same fold is sorted by author_id (the last one takes the first). The base model arm is F3-B `bulletbase_Qwen3-8B-4bit_s0`, and the existing version to compare with is the 264-author part of F3-B `bulletlora_…_k8_es01_s0`; neither is newly generated. The generation settings are as in F3-B (`f3b_author_lora.write_prompt`, temperature 0, max_tokens 2000, thinking off, 1 per work).
- (5) Verdicts (pre-registered, 264 authors). All intervals are 95% author-cluster bootstrap (`tools/f3ken_score.cluster_boot`, author → work, 2,000 resamples, seed 0).
  - (a) Author-specific share: on work-level M2 (the mean of the `f3m2_score.py` values of that work's rows, discriminator of the same fold), if the lower bound of the mean main − mismatch is greater than 0 it reads "retained", if the upper bound is less than 0 "reversed", otherwise "not distinguishable".
  - (b) Distance to the original: if the lower bound of the mean main − base model of chrF(output, original h_norm) is greater than 0 it reads "closer to the original than the base model", if the upper bound is less than 0 "farther", otherwise "not distinguishable".
  - (c) Regurgitation: the definition of `f3r_regurg.py` is used as is, and the input is all of each author's training bullet prompts (the same item selection as the existing `ko_bullet` set). If the upper bound of the 40-character overlap output rate own − next-author control is smaller than the existing k = 8 version value +0.9781 (`ko_bullet` in `results/regurg_summary.json`, 294 authors) it reads "regurgitation is reduced", otherwise "not reduced".
  - Summary wording (only this wording is used, with no size modifiers added): if (a) retained, (b) closer and (c) reduced all hold, write "the k = 8 adapters stopped on validation loss regurgitate the training texts less while retaining the author-specific share, and are closer to the original than the base model". If (a) retained and (c) reduced hold and (b) is not distinguishable, write "regurgitate less while retaining the author-specific share, but the distance to the original is not distinguishable from the base model". In all other cases, the (a)(b)(c) wordings are written side by side as they are, and the generalising sentence of the Section 4 "Validation-stopped adapters" subsection is not written. In that case the k = 8 result is attached as one sentence after the existing validation-stopped k = 32 sentence in Section 4 (a no-go is also kept in the body).
- (6) Reported (not verdicts): the proportion of degenerate (`r86_degeneracy_audit.audit`) works and (a)(b) of the version without degenerate works, the distribution of lowest epochs, the paired main-arm difference validation-stopped − existing version (M2, chrF, same 264 authors), the 264-author subset value of the existing version's (a) value (noting that the existing version's mismatch pairs were sorted over 294 authors so the pairs differ), M2 main − base model, and (a)(b) for authors with 8 training texts only.
- (7) Order, time, cutoff: the order is 528 validation bullet sets (CPU, subscription) → 1-author GPU test (`_smoke`) → for each fold 0-4, main training and generation and mismatch generation → M2 scoring → regurgitation rate → verdict json `results/a1_verdict_ko.json` and markers `logs/a1_chain_done|fail|cutoff`. The GPU is used by one job at a time via `logs/chain_guard.zsh`, and the chain runs detached with setsid. The estimate is set shorter than the measurement of the k = 32 validation version (about 52 seconds of training and generation per author, 30 training texts): around 1 hour per fold, 6-8 hours in total. **Cutoff**: no new fold is started after 10/27 12:00. If only some folds finish because of the cutoff, the verdict is made on the finished folds only when folds 0·1 are both included, and the number of folds is stated. Otherwise no verdict is made and it is reported as "A1 incomplete". On a Metal OOM, it resumes once after 120 seconds with the same settings; any other failure stops with `a1_chain_fail`.
- (8) author-disjoint: author w's adapter uses only w's E1 examples and validation texts. That the target work_id is in neither training nor validation is asserted and recorded, and that the validation texts do not overlap the E1 examples is also asserted. The mismatch arm is another author's adapter, so it has no target information.
- (9) Cost and release: the 528 validation bullet `claude -p` calls are on a subscription, so 0 USD, and the GPU used is only the Mac Studio. There is no Vertex or OpenRouter spending. Adapter weights are not released (decision of 10/21).


==> anc/preregistration/bb175098.md <==
commit: bb1750983cfb9d3d529b79de31b8780ae0ac879d
committed: 2026-10-18T20:12:42+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-18 20:3x - M7x five folds (Gemma 3 12B → Qwen3-32B, F3-B folds 1~4): pre-registered rules (fixed before training, generation and scoring)

- Background: [internal note omitted] instruction of 10/18 18:4x. M7 verdict (b) measured only fold 0 (58 works) (Gemma +0.3502 [+0.0851, +0.5916]; 32B is the M7f result). Before this section was written, nothing had been trained or generated on F3-B folds 1~4 with the two models (smoke runs included). The fold 0 result is already known.
- (1) Data, cells, generation: M7 rules (1)~(4) and (6) and M7e (32B memory setting) unchanged, only the folds are 1~4. The same bullet files `outputs/f3b/bullets_ko_fold<f>.jsonl`, the same writers and works as the 8B five folds. Model revisions Gemma 86cc6a8d and 32B bcaaf7f5 (both cached; the chain uses `HF_HUB_OFFLINE=1`). If they differ, this is written in this section before the results.
- (2) Fold 0 is not regenerated: the existing outputs (the fold 0 rows of `outputs/f3b/<system>_ko_works.jsonl`) are used as they are in the pooled totals. `f3b_author_lora.py --fold f` accumulates into the same file with a fold column, so the fold 0 rows do not change (checked with `--check --fold 0` after the chain).
- (3) Chain `logs/m7x_chain.sh`: Gemma folds 1→4, per fold main → mismatch → move adapters to Drive and delete → base → icl → `--check --fold f`, then 32B in the same order. For each GPU arm, `cg_guard` of `chain_guard.zsh` (stop at 10 GiB, wait at 15 GiB or on heavy CPU jobs). Scoring is not done inside the chain (in M7x3, sequentially after all generation has finished; no parallel LambdaG shards during the 32B segment).
- (4) Drive move: the mismatch arm reads the main adapters (of the next writer in sort order), so they must be moved after mismatch. A new script `work/backup_m7x_gdrive.sh <slug> <fold>` tars `adapters/bulletlora_<slug>_k8_es01_s0_ko_fold<f>`, uploads it to Drive folder `1ZwJC6ws0sbjF4EmPaAHAMZzuc_NKfkAk`, and deletes the local copy if the sizes match. The manifest is separate per fold, `work/backup_m7x_<slug>_fold<f>_gdrive_manifest.tsv` (the existing script rewrites the manifest with `>`, so reusing it erases the earlier records). If the upload fails, the adapters are not deleted, this is written to `logs/m7x_backup_warn`, and generation continues.
- (5) Verdict (b5) (separately per model): the M2 difference main − mismatch pooled over the five F3-B folds, work-level bootstrap (2,000 resamples, seed 0, `tools/f3b_summary.boot`), 95% lower bound > 0 → "with that model too, writer style separated from content is learned over five folds". M2 uses, per fold, the discriminator of the same fold (`f3m2_score.py --folds`, mean of the two orders); the difference is a paired comparison within a work, so the per-fold zero points cancel.
- (6) For reporting: the same as the M7 rule (8)(b) reporting (M2 of main − icl and of main − base, M2 and LambdaG end_only2 of main − oracle, chrF, degeneration) + M2 and LambdaG on the works where both arms are non-degenerate (R86 definition: not finish length, not the same sentence 3 or more times), per-fold main − mismatch, side by side with the 8B five-fold values.
- (7) Reading: if (b5) matches the fold 0 verdict, the two models' figures in Sections 4 and 5 of the manuscript are replaced with the five-fold values and "folds 0–4" is stated. If it differs from the fold 0 verdict (lower bound ≤ 0), that difference is written as a result and the model-family sentence of 4.1 is revised accordingly. The existing fold 0 summary file (`results/m7_<slug>_bullet_summary.json`) is not overwritten; `results/m7_<slug>_bullet_summary_fivefold.json` is newly written.
- (8) Resources: one GPU job at a time, `nice -n 10`, 0 USD. Time estimate (in proportion to the fold 0 measurement): Gemma about 1.4 hours per fold → about 5.5 hours, 32B about 2.8 hours per fold → about 11 hours. Adapters are moved per fold, so at most about 4 GB local + 4 GB tar.


==> anc/preregistration/bc33d766.md <==
commit: bc33d76637d0d6eb9c9d65073027756c5980ddb4
committed: 2026-10-07T21:21:21+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-07 - D4a pre-registered rules for a 2nd writer-disjoint split of 371 wiki writers and re-validation of M2 (21:2x, fixed before the processed set, split and training, standalone commit R17)

- Purpose: E4d (9/29, M2 5-fold pooled +0.0990 [97.5% +0.0783, +0.1223]) and L3 (seed 1 +0.1068) are values obtained from the 1,001 writers of the Sarangbang processed set and a single split. With the writers whose cumulative total, combining the four namespaces (Talk 1, User talk 3, Wikipedia 4, Wikipedia talk 5) with Sarangbang, reaches 2 × 10^4 characters or more (U2b-4 `merged_authors_ge20k`, expected 371 writers), a second writer-disjoint split is built, to measure whether the same M2 setting also exceeds the best baseline on a different writer population and different talk documents. The following is fixed before seeing the results and is not changed.
- (1) Processed set `02_data/processed/kowiki_ns/works.jsonl` (excluded from git, script `02_data/scripts/kowiki_ns_build.py`): the input is the union of the `comments.jsonl` files of `raw/kowiki_talk_ns` (namespaces 3, 4, 5) and `raw/kowiki_talk_ns1` (namespace 1), and the filters in the same order as U2b-4 (bots → bodies repeated 3 or more times → template variants by the first 40 characters → bodies identical to the Sarangbang source → global duplicates) are applied with the same code, factored out as functions from `kowiki_talk_ns_counts.py` (the output of that script must not change; this is checked on the content excluding `made`). Work = user × page, comments joined with newlines in original order, 250 characters or more (`MIN_WORK`). The schema is the same as `ko_modern/works.jsonl`, `source` is `kowiki_talk_ns`, `ns` is added, `work_id` is `wn-` + sha1(user|page)[:10], and `author_id` is `aid("kowiki_talk", user)`, so the same person as in Sarangbang gets the same id. The expected values must equal the U2b-4 counts (retained 49 × 10^4 + 4,206, works 4 × 10^4 + 8,283, writers 6,191, writers with a combined 2 × 10^4 characters or more 371); if they differ, this is left as a post-hoc record and the work stops. The committed counts file `02_data/reports/kowiki_ns_build_stats.json` holds only counts (no names or titles).
- (2) Writer set: all writers whose Sarangbang works (`ko_modern/works.jsonl`, pre-cleaning `n_chars`) and the work character counts of (1), combined by `author_id`, total 2 × 10^4 characters or more. All Sarangbang works and all works of (1) of these writers are collected into `03_experiments/runs/20261007_wiki_ns_av/data/works_merged.jsonl` (excluded from git, `prep_works.py`). Works of other writers are not used (not even as negatives). The 2 × 10^4 characters is only a volume condition; the evaluation triples are at the work level, per the E0 rules.
- (3) Split, triples, training pairs: the E0 (1)(3) rules and the code of `03_experiments/runs/20260929_wiki_av/make_wiki_folds.py` are used unchanged (only the `--works` and `--out` arguments differ): `clean_text` cleaning → exclude under 250 characters → 5 folds (`Random("0:wiki_kfold")`, writers with 2 or more works first) → at most 2 triples per writer (`Random(f"0:wiki_fold{k}")`) → main negative neg_page > neg_year > any → per fold 3,000 training pairs and 200 validation pairs (10% of the training writers as validation writers) → Qwen3 tokenizer truncation at 460 tokens. The number of folds and the seed strings are not changed (applying the same rules to a different writer set is what "second split" means). The negative substitution rate and the distribution of positive-document sources (Sarangbang, namespaces 1, 3, 4, 5) are recorded. Writer disjointness of the split is checked with `test_split.py` (evaluation folds pairwise disjoint, their union is the whole set, no evaluation writers in training or validation pairs).
- (4) Baselines: the 12 of E0 (2) (eojeol-final ending frequency, character TF-IDF 1~4, LambdaG end_only2, orig, bge-m3, LUAR-MUD × full, trunc460) are measured with the same code, adding only a `--run-dir` argument to `baselines_cpu.py` and `baselines_enc.py` (features, settings and the 2,000 reference-population rule unchanged; mStyleDistance for reporting). Best baseline = the one with the highest main-negative AUC on the pooled triples of the folds where M2 finished (chosen after seeing the results, so unfavourable to the method).
- (5) M2: the same setting as E4 and L3 (`lora_fold_lr1e-5.yaml` unchanged: rank 16, scale 20, 750 iterations, batch 4, lr 1e-5, `max_seq_length` 1024, model `mlx-community/Qwen3-8B-4bit`, `train_plain.py --seed 0`), scoring with `score_pairs.py --run-dir . --plain --train-pairs 200 --cache-limit-gb 8`. Order fold 0 → 1 → 2 → 3 → 4, no retries or setting search, collapsed folds are not dropped either. The chain `logs/d4a_run.sh` starts when this project has no GPU job, and if the fold start time + 105 minutes passes 2026-10-10 12:00, that fold and the later folds are SKIPped. Progress `logs/d4a_progress.log`, end `logs/d4a_done`. Adapters `adapters/fold{k}_8b_plain_lr1e-5_s0`, scoring tag `m2_fold{k}_8b_lr1e-5`.
- (6) Verdict (`d4a_judge.py`, reusing `e5_judge.compare` and `pool`, no new metric code): on the pooled main-negative triples of the folds where M2 finished, M2 − best baseline, triple-paired bootstrap with 2,000 resamples (`default_rng(0)`); if the lower bound of the 97.5% interval (percentiles 1.25, 98.75) > 0, "holds on the 2nd split", otherwise "does not hold". The verdict file `results/d4a_verdict.json` is written only when `logs/d4a_done` exists (before that, a preview). For reporting: 95% interval, writer-cluster interval, per-fold differences, neg_any (best baseline re-chosen on neg_any), AUC on the 200 training pairs, loss shape (whether it collapses to ln2/2), M2 and baseline AUC by positive-document source, and the values of the 1st split (E4d) written side by side but not tested.
- (7) Effect: if "holds", a sentence on the second writer-disjoint split (371 writers, four namespaces) is added to the separation-axis claim in the manuscript `05_paper/wiki_av/draft.md`, and "a single split" is removed from the limitations. If "does not hold", the caveat "limited to the 1st split" is attached to the separation-axis go, and this is written in Section 3 of the report and in the D3c final version. Either way, D4b (encoder baselines) and D4c (feature masking) proceed with the same pairs of this split, each with its own separately written pre-registered rules. The rules, verdicts and files of E0, E4d and L3 are not changed.
- (8) Resources and time: GPU is one chain, `nice -n 10`, memory 48GB or less. About 100 minutes per fold (E14 and E4c measured 97~100 minutes; scoring is shorter since there are fewer triples) → about 8.5 hours for 5 folds. The encoder baselines (MPS, E2b measured 180 seconds) are run by the chain before training, and the CPU baselines (including LambdaG, E2a measured 56 minutes) run overlapping with training (same as E2a). No API.


==> anc/preregistration/cbbcfc92.md <==
commit: cbbcfc92a09db5436d0e3336b3b848db89424060
committed: 2026-10-17T11:59:26+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


### 2026-10-17 12:1x - Pre-registered rule for measuring adapter regurgitation risk (W431a, reporting only, fixed before results)
- Purpose: by the 11:55 decision, the adapter weights are released together with the code in month 11 (November). Before release, measure how much of the training original an adapter reproduces verbatim when given its training input as is. This is not a verdict rule but reporting figures to be written in 6.3 (ii), the checklist and A.16. Targets, samples and metrics are not changed after seeing results.
- Target adapters (five groups): (1) `ko_k32` F3-K k=32, 145 adapters (2) `ko_k8` F3-K k=8 (es01), 145 adapters (3) `ko_bullet` F3-B bullet adapters over five folds, 294 adapters (4) `en_k8` F3-K-en k=8, 40 adapters (5) `en_k128` F3-K-en k=128, 40 adapters. k=2, k=512 and the F3-A 10-epoch k8 are not measured (k=2 has 2 training texts and is a subset of k=8; k=512 has only 12 writers and the lowest exposure per text).
- Sample: 8 training pairs per adapter. For k=8 and bullets, all training pairs (for bullets, for the three writers with 3-4 E1 exemplars, that number); for k=32 and k=128, `random.Random("regurg|" + author_id).sample(…, 8)` among the training pairs.
- Input: the same prompt as in training (F3-K and F3-K-en: `HUMANIZE[lang]` + neutral rewrite; F3-B: `WRITE_PROMPT` + bullets), temperature 0, max_tokens 2000, thinking off. Reference: the original training target (for F3-K `exemplar`, for English `source_text(exemplar)`).
- Contrast arm: the output when the same input is given to the adapter of the next writer in the same group (sorted, last → first; the same as each experiment's mismatch rule). This is the baseline produced by an adapter of the same kind that did not train on that original. For English and the k groups, the chrF between the input itself (the rewrite) and the original is also written.
- Metrics (output vs original): chrF (`styleeval.restore.chrf`), length of the longest common contiguous substring (original characters as is, leading and trailing whitespace removed), share of outputs where that length is 40 characters or more (primary reported metric; the same 40 characters as in the detection study's DPO check), share with 100 characters or more, share exactly identical to the original after whitespace normalisation. Mean and median per group × arm; self − contrast differences with writer-level bootstrap (2,000 resamples, seed 0) 95% intervals.
- Reporting wording (fixed in advance): the self arm's share of 40 characters or more and exact-match share are written per group, with the contrast arm's shares alongside. If the self arm's share of 40 characters or more exceeds 0.05 in any group, the gist "adapters can reproduce training comments when given their paraphrases; released weights are bound by the same use terms as the code" is written in 6.3 (ii) together with that figure; if not, it is written as "rarely reproduce … (x% of outputs share a 40-character span)". Either way the release decision (11:55) is not changed, and if 0.05 is exceeded, [internal note omitted] is notified via [internal note omitted].
- Tools and resources: `03_experiments/runs/20261010_f3_restore/f3r_regurg.py` (newly written), one Metal job on the Mac Studio, `nice -n 10`, nohup chain. Output jsonl is excluded from git (contains originals); the summary `results/regurg_summary.json` has aggregates only. API 0 USD.


==> anc/preregistration/cf5c86af.md <==
commit: cf5c86af3e9e82b1fc657801b90d96b144493a54
committed: 2026-10-09T21:07:51+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-09 - D8 English control (public encoders vs character TF-IDF on Blog Authorship) pre-registered rules (21:0x, fixed before writing and running the script, standalone commit R17)

- Purpose: an English control answering the [internal note omitted] question (10/09, section 20:4x above) "Is the diagnosis that public encoders read content and miss eojeol-ending signals limited to Korean?". It replaces the English control in section 6.2 of the current manuscript (STYLL 870 triples, length, topic and negative rules not controlled) with a control whose triple rules, input length and negative rules are the same as for Korean, and removes the section 7 limitation "an unmatched English control". There is no verdict (reporting only). The items below are fixed before seeing results; if they are changed, the date and reason are appended as a post-hoc record.
- (1) Triples (English panel `blog_authorship`): not drawn anew. The 998 triples (500 writers, a pool of 5,206 works, D2a rules 2 and 3 and V12 rule 10, 979 group-blog writers excluded) in `02_data/reports/style_visibility_blog_authorship.json`, which D2 created on 10/07 at 19:18 and committed as ids only, are used as they are. Primary negative `neg_content` (among the pool works of other selected writers, the one with the highest content TF-IDF cosine to the positive; 0.9 or above is skipped as a duplicate), reporting negative `neg_topic` (the same rule within the same industry × age group, 944 triples). Texts are read by id from `02_data/processed/blog_authorship/works.jsonl` (excluded from git).
- (2) Korean pair (panel `kowiki`, reporting): the same script also measures the 1,000 triples of `style_visibility_kowiki.json` (500 writers, the same `neg_content` and `neg_topic` rules, `make_targets.clean_text` cleaning). The negative rule differs from wiki E2b (negative = same preserved page, 1,010 triples), so the Korean-English comparison is made with this pair (same nearest-content negative), and the E2b values (bge-m3 full 0.5848, trunc460 0.5871, LUAR-MUD 0.5639, character TF-IDF trunc460 0.7273) are written alongside without remeasuring.
- (3) Two conditions (same triples): `trunc460` = D2a rule 1 as is (for English, pre-cut to the first 6,000 characters → 460-token truncation with `make_wiki_folds.Cutter` (Qwen3 tokenizer) → normalisation of curly quotes and runs of whitespace `style_visibility.norm`), `full` = the full text with only `norm` applied and no truncation (the encoder truncates at 512 tokens of its own tokenizer; same as E2b).
- (4) Baselines and encoders (all existing code, no new implementation): character TF-IDF 1-4 (`ko_failure_cpu.tfidf_fn`, fitted per condition on all texts appearing in the triples (anchor, positive, `neg_content`, `neg_topic`), same as D2); the second reporting surface feature = function-word frequency for English (`style_visibility.funcword_fn`) and eojeol-ending frequency for Korean (`ko_failure_cpu.ending_fn`, 300 features), with the reference set being up to 2,000 of that condition's triple texts, sorted by id and drawn with `random.Random(0)` (D2 drew from all pool works, so the values need not equal D2's); bge-m3 (`ko_failure_encoders.Model("bge-m3")`, CLS, max_length 512); LUAR-MUD (`Model("luar-mud")`, one-text episodes); mStyleDistance (reporting, `korean_authorship_check.TextEncoder("StyleDistance/mstyledistance", "mean", max_length 512)`). All scores are cosines. Device MPS.
- (5) AUC and intervals: pooled AUC (`ko_failure_encoders.auc`). Single intervals, as in E2b, are `auc_ci` with 1,000 resamples (`rng_for(0, "<패널>|<조건>|<특징>|<음성>")`). Difference intervals for comparison pairs are a triple-paired bootstrap with 2,000 resamples (`default_rng(0)`, the same resampling as E5 `boot_diff`), and both the 95% and the 97.5% percentiles are written.
- (6) Comparison pairs and reading rule (not a verdict): one primary comparison per panel, **LUAR-MUD trunc460 − character TF-IDF trunc460** (`neg_content`). trunc460 is the primary condition because it is the input seen by the D2 proxy metric and by the wiki discriminator, and the token budget is the same in both languages. Reading: if the 97.5% lower bound > 0, "in that language the encoder is above the surface feature"; if the upper bound < 0, "below"; otherwise "not distinguishable" (two panels, hence Bonferroni 97.5%). For reporting: the same difference for bge-m3 and mStyleDistance, the full condition, `neg_topic`, function words and eojeol endings, bge-m3 − LUAR-MUD. Prior expectation: in English LUAR-MUD is above (its training data is English Reddit), in Korean below (same as E2b). If the results differ from the expectation, they are written as they are, and the manuscript sentence is written accordingly as well.
- (7) Reproduction check (must pass before the encoders are run): the script's trunc460 character TF-IDF `neg_content` pooled AUC must equal `metric_a.neg_content.auc` in the D2 JSON within +/-0.0005 (blog 0.6336, kowiki 0.6605). If it does not, the truncation, normalisation or fitting set differs from D2, and the encoders are not run until this is fixed.
- (8) Output: new folder `03_experiments/runs/20261009_blog_en_ctrl/`. `d8_blog_enc.py` (`--panels blog_authorship,kowiki`, `--check` is (7) only), `results/d8_<패널>.csv` (panel, condition, feature, negative, n, AUC, interval, share over 512 tokens, seconds), `results/d8_<패널>_scores.json` (triple ids and scores only), `results/d8_report.json` (comparison-pair differences, intervals, readings), `logs/`. No body text, titles or names are written. Test `test_d8.py` (the three branches of the reading rule with synthetic scores, CSV columns, no body text in the score JSON). Results are reflected in D8b: the README results section, the decisions results section, and the replacement paragraph for manuscript section 6.2 and the one-line limitation in section 7, inserted with `05_paper/wiki_av/scripts/render_d8.py`, with claims added to `verify_numbers.py`.
- (9) Time and resources: one GPU (MPS) job at a time, `nice -n 10`, `HF_HUB_OFFLINE=1` (all three models are in the HF cache, confirmed at 21:0x). Estimated 20-40 minutes (E2b took 180 seconds for 1,010 triples with three models; two panels, two conditions, tokenising full blog texts). Launched detached and waited for in the foreground within the same turn.
- (10) Limitations (before results): the negative rule differs from wiki E2b (same page) (hence the pair in (2)). 460 Qwen3 tokens are about 1,800 characters in English and about 500 characters in Korean, so the character counts differ. LUAR-MUD is a model trained on English Reddit, so an English advantage cannot separate the effect of the model from the effect of the language (mStyleDistance is a multilingual reference value). The 2004 blog posts may retain HTML remnants and links (the D1a processed version as is). The 500-writer sample is D2's and is not redrawn.


==> anc/preregistration/e13cea03.md <==
commit: e13cea03b2d1718b21dbde678abaff0be5e27550
committed: 2026-10-17T20:19:56+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-17 20:2x - M7 model-family extension (Gemma 3 12B, later Qwen3-32B): pre-registered rule (fixed before training, generation and scoring)

- Background: [internal note omitted]. To close the objection that "the results are a quirk of Qwen3-8B 4-bit", the same two experiments are rerun with models of a different family and a different size. Nothing was trained or generated with Gemma before this section was written. The memory settings of Qwen3-32B (grad checkpoint etc.) will be appended below this section, before results, after measuring 1 step in M7e. All other rules apply unchanged to 32B as well.
- (1) Models: `mlx-community/gemma-3-12b-it-4bit` (revision 86cc6a8d, 7.5 GB, 48 layers, loads as `gemma3` in mlx_lm 0.31.3), then `mlx-community/Qwen3-32B-4bit`. The model part of the system names is `gemma-3-12b-it-4bit`, `Qwen3-32B-4bit` (the keys of `f3_common.MODELS`).
- (2) Prompt and chat template: the prompt strings are byte-identical to 8B (F3-K is `HUMANIZE["ko"]` + input, F3-B is `WRITE_PROMPT`, `ICL_HEAD`). Both use only a single user message and the `apply_chat_template(add_generation_prompt=True, enable_thinking=False)` of each model's tokenizer (`f3_common.encode_prompt` as is). The Gemma 3 template ignores `enable_thinking`, does not use a system message, and puts `<bos>` at the head of the output. The training target is the original text tokenized without special tokens, followed by one end-of-turn token. Gemma 3 has two eos tokens, `<eos>` and `<end_of_turn>`, so the end-of-turn token is set to `<end_of_turn>` (`TURN_END_TOKENS` of `f3_common.turn_end_id`; models with a single eos, like Qwen, are unchanged). Generation stops at either eos. Think-block removal (`strip_think`) is still applied, and it is expected to remove nothing for Gemma (the number removed is reported).
- (3) LoRA cell: same as 8B (rank 8, scale 2, dropout 0, keys `self_attn.{q,k,v,o}_proj`, `mlp.{gate,up,down}_proj`, last 16 layers, Adam lr 1e-4, batch 1, epoch cap 10, stop after an epoch whose mean loss < 0.1, max_seq_length 2048, seed 0). The number of layers is matched by count, not by ratio (16 of 48 layers in Gemma 3 12B, 16 of 36 in Qwen3-8B, 16 of 64 in Qwen3-32B). Only changes made for memory are written in the addendum to (1).
- (4) Generation: temperature 0, max_tokens 2000, thinking off, prefill settings same as 8B. The batch size (`COMPLETION_BATCH`) is set to 8 for Gemma to fit memory (with greedy decoding, the batch size does not change the output rule).
- (5) Replication target (a) F3-K k=8: 145 writers, 862 pairs (all five folds, the k8 examples of `outputs/f3k/writers_ko.json`, the same neutral-rewrite pairs), `f3k_author_lora.py --model <slug> --k 8 --fold f --arm {main,mismatch}`. Control = the same-k adapter of the next writer in sorted order within the same fold's 145-writer subset (F3-K rule (5)). Systems `authorlora_<slug>_k8_es01_s0`, `authorlora-mismatch_<slug>_k8_es01_s0`.
- (6) Replication target (b) F3-B fold 0: 58 writers, 58 works, four arms (main, mismatch, base, icl), the same bullet file (`outputs/f3b/bullets_ko_fold0.jsonl`), `f3b_author_lora.py --model <slug> --fold 0 --arm …`. Systems `bulletlora_<slug>_k8_es01_s0`, `bulletlora-mismatch_<slug>_k8_es01_s0`, `bulletbase_<slug>_s0`, `bulleticl_<slug>_k8_s0`. All five folds are a low-priority item and are not included in this verdict.
- (7) Scoring: the verifiers are not changed. M2 = the existing Qwen3-8B writer-pair verifier (`f3m2_score.py`, the verifier of the same fold, mean of the two orders). chrF, identity and oracle are defined as in F3-K and F3-B. Word-final cosine reuses `tools/f3p_markers.py`, and LambdaG reuses the S6 tool settings (`tools/s6_lambdag.py`, variant end_only2 primary and orig reported, the same reference population and batches). The degeneration rate (finish length, repetition) is counted with the same definitions.
- (8) Verdict (separately for each model, fixed before results):
  - (a) M2 difference of F3-K k=8 main − mismatch, pair-level bootstrap over 862 pairs (2,000 resamples, seed 0, same method as the F3-K summary), 95% lower bound > 0 → "the writer-specific share is positive for that model too".
  - (b) M2 difference of F3-B fold 0 main − mismatch, work-level bootstrap over 58 works (2,000 resamples, seed 0, `tools/f3b_summary.boot`), 95% lower bound > 0 → "writer style separated from content is learned with that model too".
  - For reporting: (a) chrF main − identity, mismatch − identity, main − mismatch, M2 main − identity, word-final cosine, LambdaG main − mismatch and main − oracle, M2 main − oracle. (b) M2 of main − icl and main − base, M2 and LambdaG of main − oracle (does it exceed the original text), chrF, degeneration.
- (9) Reading: if for both models (a) and (b) go in the same direction as 8B (lower bound > 0), Sections 4 and 5 of the manuscript get one line "independent of model family and size" and an appendix table. If even one differs, that difference is written as a result and "independent" is not written. If the sign of main − oracle differs from 8B, that is also written separately.
- (10) Result files: `results/m7_<slug>_author_summary.json` (a), `results/m7_<slug>_bullet_summary.json` (b), training records `results/f3k_train_<slug>_k8_es01_s0_fold<f>.json`, `results/f3b_train_<slug>_k8_es01_s0_fold0.json`. Output jsonl and adapters are excluded from git.
- (11) Resources: one GPU job at a time, `nice -n 10`, nohup chain and marker files. 0 USD. If free disk space would drop below 10 GiB, stop before downloading and ask via [internal note omitted].


==> anc/preregistration/e4a6ee14.md <==
commit: e4a6ee14ac402a587c8ca7745d0a49e1f9ec8686
committed: 2026-09-29T05:47:44+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-09-29 - E13 zero-shot verification baseline with a public large LLM (for reporting + claim defence, 05:58, before running)

- Reason: the "strong baseline" of the [internal note omitted] criteria includes public models. The baselines compared so far are surface features (E0, E10), encoders (bge-m3, LUAR-MUD) and zero-shot of the same Qwen3-8B (`verifier_m2_fold0_8b_zeroshot`); asking a large commercial LLM by prompt whether two texts are by the same writer has not been measured yet. It is the comparison reviewers will ask about first ("is the 8B LoRA better than a GPT-4-class prompt").
- Baseline source (not newly implemented): the verification prompt of the public code `github.com/baixianghuang/authorship-llm` (commit e526639, `code/github-verify-gpt.ipynb`) of Huang et al. 2024 "Can Large Language Models Identify Authorship?" (Findings EMNLP 2024) is used verbatim. System message (`analysis`, `answer` JSON), user message = `prompt4` (LIP, the paper's best method) + the triple-backtick frame of the original code (`Text 1: {앵커}, \n\nText 2: {상대}`), `temperature=0`, `response_format={"type":"json_object"}` (the setting the original code uses for GPT-4-family models). The prompt is kept in English (as in the original code; only the texts are Korean).
- Configuration (fixed, no tuning):
  - Model `openai/gpt-4.1` (OpenRouter, a model already used in this [internal note omitted]). `max_tokens=800`, `logprobs=true`, `top_logprobs=5`.
  - Input: the same 460-token truncated texts as M2 (`anchor_text`, `positive_text`, `negative_text` of `data/fold{k}/eval_pairs.jsonl`). 5 folds, 1,010 triplets × (anchor-positive, anchor-main negative) = 2,020 calls. `neg_any` is not measured because of cost.
  - Score: at the token position of the `answer` value in the output JSON, p(true)/(p(true)+p(false)) from the probabilities of `true` and `false` (ignoring surrounding whitespace and case) in top_logprobs. If neither is in the top 5 or there are no logprobs, the boolean answer (1/0) is used instead and its share is reported. If the JSON cannot be parsed, it is not given a "wrong answer" as in the original code but set to 0.5, and the count is reported (the original code's wrong-answer substitution uses the gold label, so it is not used here).
  - Smoke: before seeing results, only parsing, logprobs and token counts are checked with 4 calls on fold 0 **training pairs** (first 4 of `data/folds/fold0/train_pairs.json`, truncated with `Cutter`). Evaluation triplets are not used in the smoke test.
  - Cost cap: if the per-call cost of the smoke test × 2,020 exceeds 12 USD, then before seeing results only the triplets of folds 0 and 1 (404 triplets, 808 calls) are run, and that fact is written in this section. Do not let [internal note omitted] exceed 50 USD.
- Report (`results/e13_llm_zeroshot.json`, `_scores.json`, key format same as E2a): (a) pooled 5-fold and per-fold main-negative AUC with the `auc_ci` 95% interval, and the accuracy of the boolean answers. (b) E13 − best E10, E13 − best E0 (pooled 5 folds, `e5_judge.compare`, 97.5%, writer cluster). (c) M2 − E13 on the triplets of the folds that have M2 scores (currently a preview on folds 0 and 1; re-measured on 5 folds after E4d).
- The E0, E5, E10, E11 and E12 verdicts are not changed (the E0 baseline set is fixed). Claim-defence rule: if the 97.5% lower bound of M2 − E13 is 0 or below, the manuscript and reports do not make the claim "M2 is better than prompt-based verification with a public large LLM", and Section 3 of the F1 report records that the [internal note omitted] criterion (does it beat public models) was not met. If the lower bound > 0, it is recorded as the result that M2 also beats the large-LLM prompt baseline. (a) is reported in either case.


==> anc/preregistration/e86a8846.md <==
commit: e86a884691f57b8b93a246049ccfa07960894858
committed: 2026-10-15T19:29:00+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-15 19:3x - F3-B: given only content bullets, write like that writer (separating content from style), pre-registered rule and fold 0 pilot

- Background and [internal note omitted] decision (10/15 19:1x, conversation): "My proposal is not paraphrase, but to turn the conditions of what content should be written into bullet points and ask it to write a text from them. Then we can see how it writes the style without being bound by the content. How similar it is to the original, or how high the verifier score is." In the same conversation [internal note omitted] stated the intuition that the verifier (M2) is a better style yardstick than word-based chrF, and the worker also agreed, citing the reading on the verifier axis (writer adapters recover 76-82% of the identity→original gap). [internal note omitted] also said "it is fine to test on writers with many texts in English, and it is also fine to do that (the bullet design) in Korean first". The order is the Korean bullet pilot (F3-B) → the English prolific-writer k curve (F3-K-en, section below).
- Question (HF1-B): when the content of a text is given only as a bullet list and the model is asked to write that writer's text, is an adapter trained on k texts by the writer higher in writer-likeness (verifier) and closeness to the original (chrF) than (a) another writer's adapter, (b) the base model without an adapter (bullets only), (c) the base model with 8 writer examples in the prompt (few-shot ICL)? Unlike restoring a rewrite, the input has no wording from the original, so content and style are separated.
- (1) Data: pilot on the 58 evaluation writers of fold 0 (1 sample work + E1 examples 3-8 each, the same bundle as F3-A rule (1)). If the direction holds, it is extended under the same rule to the five folds, 294 writers (verdict power comes from there).
- (2) Bullet generation: for each example and sample work, `claude -p` (claude-sonnet-5-5, system prompt '', one turn, subscription, 0 USD, ledger tag `f3b_bullets_ko`) with the instruction "Write the content of the following text as a bullet list in units of facts, claims and requests. Do not carry over any of the text's tone, endings, expressions or punctuation habits, do not copy phrases from the original verbatim, and write in neutral noun phrases. Output only the bullets.\n\nText:\n" + original. Leak check (for reporting, fixed before results): chrF between bullets and original, and the share of original eojeol that appear verbatim in the bullets, measured per work, with the distribution written down. File `outputs/f3b/bullets_ko_fold0.jsonl` (excluded from git).
- (3) Training: per writer, pairs (prompt → example original) k=8 (all available). The prompt is "Write a Wikipedia talk-page comment containing the following content. Write only what is in the list below; order and length are free.\n\nContent:\n" + bullets + "\n\nComment:\n". The F3-K cell as is (Qwen3-8B-4bit, rank 8, scale 2, last 16 layers, lr 1e-4, batch 1, epoch cap 10, early stop if epoch mean loss < 0.1). System name `bulletlora_Qwen3-8B-4bit_k8_es01_s0`. Adapter `adapters/bulletlora_…_ko_fold0/<author_id>/`.
- (4) Four arms (fixed before results): main (writer adapter), mismatch (the adapter of the next writer in writer-id order, no training), base (no adapter, same prompt), icl (no adapter, prompt prefixed with "Below are texts written by this writer." + 8 examples `[글 i]` + the same instruction). Generation at temperature 0, max_tokens 2000, thinking off. Since the input does not depend on the rewriter, the output is **1 per work** (58), and when fed to the existing scoring tools the same output is duplicated across that work's 6 eval_f2 pairs (the scorer's 2-stage work→pair bootstrap groups the duplicates at the work level). oracle_orig (the original itself) is the upper bound.
- (5) Yardsticks and verdicts (fixed before results): **the primary yardstick is the verifier M2** (verifier of the same fold, output vs original h_norm, mean over both orders, reusing `f3m2_score.py`). Recovered share = (system − base) / (oracle − base). Primary verdict 1: work-level bootstrap of the main − mismatch M2 difference (2,000 resamples, seed 0) 95% lower bound > 0 → "the writer's style is learned even when separated from content". Primary verdict 2: main − icl lower bound > 0 → "fine-tuning is better than a few-shot prompt". For reporting: chrF against the original (content is free, so absolute values are low and only relative comparison is used), eojeol-ending cosine, content hit (bge-m3: output↔original, output↔bullets), degeneration rate (finish length, repetition), bullet leak. Results `results/f3b_*`, verdict copy `results/f3b_verdict_ko_*_pilotfold0.json`, bootstrap `results/f3b_pairedboot_ko_*.json`. Fold 0 has 58 works, so intervals are wide. Only the direction is looked at, then go to five folds.
- (6) Cost and time: `claude -p` 58×9 = 522 calls (about 25 minutes, 0 USD), 58 adapters (about 1 hour), generation for four arms (about 30 minutes), scoring (about 10 minutes). The five-fold extension is 2,646 calls + 294 adapters (about 6 hours). No Vertex. Chain `logs/f3b_pilot.sh`, markers `logs/f3b_done`, `f3b_fail`.
- (7) Reading (fixed before results): if main > mismatch and main > icl, "style is learned even when separated from content, and fine-tuning is better than prompting" (a positive result in the line of the original topic H1). If main ≈ icl, "a prompt is enough". If main ≈ mismatch, "no writer share". In any case chrF is auxiliary, and low chrF in this task is expected by design.

## 2026-10-15 19:3x - F3-K-en (preview): English prolific-writer k curve. The loop writes the pre-registered rule after the F3-B pilot

- [internal note omitted] decision (same conversation): writers with many texts may be tested in English. In our processed Blog Authorship (`02_data/processed/blog_authorship/works.jsonl`, not redistributed), 391 writers have 256 or more texts, 142 have 512 or more, and 55 have 1,000 or more.
- Frame (the loop makes it concrete as a pre-registered rule): 40 writers chosen with seed 0 among those with 512 or more texts; per writer 6 held-out texts are set aside as evaluation targets and k ∈ {8, 32, 128} (512 for 15 writers) is drawn from the rest. The input is a neutral rewrite of targets and examples (`claude -p`, the English PARA instruction paired with the F3 English instruction `HUMANIZE["en"]`, or the F1 English rule), training is the F3-K cell (early stop), yardsticks are chrF against the original, **LUAR cosine** (the standard English writer embedding; output↔original, recovered share between identity and oracle) and content preservation, and the contrast arm is another writer's adapter. The verdict is lower bound > 0 for k=512 (or 128) − k=8. Cost 0 USD (subscription, local); GPU is limited to 15 writers because k=512 takes about 35 minutes per writer.


==> anc/preregistration/ec9f0e63.md <==
commit: ec9f0e634250777de003ec74046569bcc3c876b8
committed: 2026-10-08T07:03:23+09:00
file: 00_plan/decisions.md
translation: English translation of the lines this commit added; source text is Korean. Heading times are approximate labels typed by the author and may be later than the commit; the committed: time above is when the rule was fixed.


## 2026-10-08 - D4b pre-registered rule for a public Korean encoder pair-classifier baseline (07:0x, fixed before download, implementation and training, standalone commit R17)

- Purpose: carry out the plan `acl2027_plan_20261007.md`'s item "add a baseline that fine-tunes a Korean encoder pair classifier on the same 3,000 pairs, to answer 'is it because of the 8B LLM, or because of supervised neural pair learning?'" as D4a rule (7) prescribes, on the 2nd split (371 authors, four namespaces), with the same training pairs and the same 736 triples. The 12 E0 baselines are surface features and public-encoder similarities without supervised pair learning, so they cannot tell whether the advantage of M2 (pooled 0.7986) comes from "supervised pair learning" or from "the 8B generative model". This item is not a go/no-go verdict but a baseline for reporting; even so, the reading rule and the direction of the manuscript change are fixed below before the results are seen.
- (1) Models: two public-weight models, no new pretraining. `klue/roberta-base` (KLUE RoBERTa-base, about 1.1×10^8 parameters, no license stated on the HF model card, the KLUE GitHub README says CC BY-SA 4.0, `model.safetensors` 442.6MB) and `monologg/koelectra-base-v3-discriminator` (KoELECTRA v3 base discriminator, Apache 2.0, `pytorch_model.bin` 451.7MB, no safetensors). The tokenizer is each model's own (`AutoTokenizer`). Download into the HF cache with `snapshot_download` and write the actual sizes and licenses again in the journal. The slugs are `klue_roberta_base` and `koelectra_base_v3`.
- (2) Data: use the 3,000 pairs of `03_experiments/runs/20261007_wiki_ns_av/data/fold{k}/train.jsonl` (1,500 same, 1,500 different; exactly the file M2 was trained on) as they are. Take the bodies of text A and text B out of the `make_pairs.prompt` template to build (A, B, label), and stop if the reassembled string differs from the original prompt. There is only one pair order, the one in the file (same as M2 training, no flip augmentation). The 200 pairs of `valid.jsonl` are for reporting accuracy and AUC after training and are not used for model selection or early stopping. Evaluation uses the triples in `data/fold{k}/eval_pairs.jsonl` (anchor, positive, main negative `negative_text`; the Qwen3 460-token truncated versions, identical to the texts M2 scored), and `neg_any_text` is for reporting.
- (3) Input: sentence-pair encoding `tokenizer(A, B, truncation="longest_first", max_length=512)`. Since the encoder's maximum length is 512, when the two texts together exceed it the longer one is truncated first (M2 sees up to 460 tokens per text). Record the proportion of truncated pairs in training, validation and evaluation, and set no additional truncation condition (such as 255 tokens per text). This difference works against the encoder, so it is written as a limitation.
- (4) Training: HF `Trainer` + `AutoModelForSequenceClassification` (num_labels 2), public code as is, no new implementation. 3 epochs, batch 16, learning rate RoBERTa 2e-5 and ELECTRA 5e-5 (the public fine-tuning convention of each model family, no search), warmup ratio 0.1, linear decay, weight decay 0.01, gradient clipping 1.0 (default), fp32, MPS, seed 0, a single seed. 2 models × 5 folds = 10 runs, each starting from a fresh classification head, with no retries and no configuration search. No checkpoints are saved (`save_strategy="no"`); the final-epoch model is scored immediately in the same process and then discarded (weights not kept; reproduction is by the same command).
- (5) Scoring: s(x, y) = logit[same] − logit[different], averaged over (x, y) and (y, x) (the same symmetrisation as M2 `score_pairs.py`). Per triple s(anchor, positive), s(anchor, main negative), s(anchor, neg_any); per-fold AUC and the AUC pooled over five folds. Score files `results/pairclf_<슬러그>_fold{k}_scores.json` (the same `{fold: {pos, neg}}` format as M2 `verifier_*_scores.json` with `neg_any` added, no ids or texts) and `results/pairclf_<슬러그>_fold{k}.csv` (AUC, 95% interval `auc_ci`, validation accuracy and AUC, proportion of truncated pairs, final training loss), logs `logs/d4b_<슬러그>_fold{k}.log`. Script `d4b_pair_classifier.py` (training + scoring, one model and one fold at a time).
- (6) Reporting (`d4b_judge.py`, reusing `e5_judge.compare` and `pool`, no new metric code, a report file `results/d4b_report.json` rather than a verdict file): for each model, on the 736 triples pooled over five folds, (a) the 97.5% and 95% intervals of the M2 − encoder difference from a paired triple bootstrap with 2,000 resamples (`default_rng(0)`), and the author-cluster interval, (b) the same intervals for the difference encoder − best E0 baseline (`best_baseline` in `d4a_verdict.json`, `full|ending-freq` 0.7298), (c) per-fold AUC and its difference from M2, (d) accuracy and AUC on the 200 validation pairs, (e) final training loss, (f) proportion of truncated pairs, (g) neg_any AUC, (h) the difference between the two encoders (for reporting). Reading rule: if the 97.5% lower bound of (a) > 0, "M2's advantage is not explained by supervised pair learning alone (a contribution from the 8B generative model)"; if the interval contains 0, "a 1.1×10^8-parameter encoder pair classifier is not distinguishable from M2 (we do not claim that the source of the advantage is the LLM)"; if the upper bound < 0, "the encoder is higher than M2 (we do not write that M2 is the strongest method)". The reading uses whichever of the two encoders has the higher pooled AUC, but both are written down. Either way, D4a's verdict file, rules and 12 E0 baselines are not changed (these two are separate supervised baselines for reporting).
- (7) Effect: add a "supervised encoder pair classifiers" reporting item to Section 5 of the manuscript `05_paper/wiki_av/draft.md` (numbers inserted by the renderer, claims added to `verify_numbers.py`), and replace the sentences in the Section 7 limitations of the kind "whether it is due to 8B or to supervised learning" with the result. If (a) is "not distinguishable" or "the encoder is higher", the sentences about the distinguishing axis in the abstract, introduction and conclusion do not claim an advantage of the 8B discriminator alone and are rewritten as an advantage of supervised pair learning as a whole (8B LoRA and the 1.1×10^8-parameter encoder). The concrete wording is written in the post-hoc record, but the direction is fixed here.
- (8) Resources and time: one GPU (MPS) job, `nice -n 10`, memory at most 48GB, no API, network only for the download of about 0.9GB. Chain `logs/d4b_run.sh` (model → folds 0-4 in order, progress `logs/d4b_progress.log`, end `logs/d4b_done`). If a fold's start time + 30 minutes passes 2026-10-11 20:00, that fold and those after it are SKIPped. Training is 564 steps per fold (3,000 × 3 / 16), scoring is 6 forward passes per triple. Expected total for the 10 runs 2-3 hours (measured values in the journal). Before launching the chain, a smoke test (`--smoke`: the first 32 pairs of fold 0, 1 step, 8 triples, no result files written) only checks that the pipeline runs to the end on MPS.


==> anc/supplement_s1.md <==
# Supplementary material S1: commands, result files and settings files behind each section

Section and appendix numbers are those of the paper. Each rule the paper calls pre-specified or fixed before its run was committed before that run: the verifier criteria a41839b3 (M1 and M2 against the best baseline) with the extension of M2 to five folds 55789b6c, the literary-corpus re-run 8df7078b, the second split bc33d766, the encoder pair classifiers at the fixed and the expanded budget ec9f0e63 and b1842082, the end-only and end-masked re-scoring 54060985, the matched English control cf5c86af, the supervised surface-feature verifier b91a6427, the length check 1771565f, the user-mention check 5a6bd67a, the zero-shot GPT-4.1 verifier e4a6ee14 and the verifier seed repeat 4021e37d with its folds 1 to 4 4cf1000b. The bullet-to-text verdicts were fixed the same way: the bullet test e86a8846 with its five folds 5351536a, the model-family check e13cea03, 1fdd8687 and bb175098, the English talk-page check 18fef275 and 9754aef6 with its bullet scoring details 0d239808, the k curve a249e7fb, the imitation-aware verifier M2' 1fe51700 and the held-out stop at k = 8 ba42d7a6, the three non-memorising regimes at k = 8 5117d418, the word-ends-only verifier H2 4bf5003d and the shared-adapter H1 a91c1197. The report-only checks were fixed the same way: the signature-residue check 003f248b, the adapter regurgitation check cbbcfc92 and LambdaG with held-out known texts 8896029b. Paths are relative to the repository root; a path without a run folder is under `03_experiments/runs/20260929_wiki_av/`.

- Reproduction commands: `03_experiments/runs/20260929_wiki_av/README.md` (first split: folds, baselines, M1, M2 and its seed repeat, the supervised surface verifier and the GPT-4.1 baseline), `03_experiments/runs/20261007_wiki_ns_av/README.md` (second split: folds and M2, the encoder pair classifiers at both budgets, the end-only and end-masked re-scoring), `03_experiments/runs/20261010_f3_restore/README.md` (bullet-to-text test, its adapters and verdicts) and `03_experiments/runs/20260929_ko_pair_verifier/README.md` (literary re-run).
- Verdict files: `results/e5_verdict.json` (fold 0 and M1), `results/e4d_verdict.json` (five folds pooled, final M2 verdict), `results/e10_compare.json` (M2 vs the supervised surface-feature baseline), `results/e13_llm_zeroshot.json` (M2 vs zero-shot LLM judges), `results/e13k_llm_zeroshot_ko.json` (the same LLM judge with Korean instructions, report only), `results/e14_verdict.json` (seed repeat, fold 0, frozen), `results/l3_verdict.json` (seed repeat pooled over all five folds) and for the literary re-run `03_experiments/runs/20260929_ko_pair_verifier/results/u4_verdict.json` (five folds pooled, final). Paths without a run folder are under `03_experiments/runs/20260929_wiki_av/`. The second-split verdict is `03_experiments/runs/20261007_wiki_ns_av/results/d4a_verdict.json` (all five folds pooled, pre-specified).
- Report-only files behind Section 3.4: `data/stats.json` (corpus counts), `results/r5_auc_defs.json` (AUC definitions), `results/baselines_cpu_scores.json` and `results/baselines_enc_scores.json` (baseline scores), `results/verifier_m2_fold0_8b_lr1e-5_scores.json` (fold-0 M2 scores), `results/e13_llm_zeroshot_scores.json`, `results/e11_length.json` (length confound), `results/e12_names.json` (user-name mentions), `results/r144_sig_residue.json` (signature residue), `results/r74_macro_auc.json` (macro-average over folds), `results/a09_pan_metrics.json` (PAN measures with cross-fold Platt calibration, built by `a09_pan_metrics.py`), `results/verifier_m2_fold{1..4}_8b_lr1e-5_scores.json` (M2 scores, folds 1 to 4), `results/verifier_m2_fold{0..4}_8b_lr1e-5_s1_scores.json` (seed-1 M2 scores, folds 0 to 4); under `20260929_ko_pair_verifier/`: `results/verifier_u4_fold{0..4}_8b_lr1e-5_scores.json` (literary re-run M2 scores, folds 0 to 4).
- Report-only files behind the M1 feature set (Section 3.4): `results/m1_lg_train_fold{0..4}.json` (LambdaG training times) and `results/m1_combo_fold0.csv` (fold-0 M1 result). Keeping the LambdaG feature in M1 was an implementation detail settled by applying the 60-minute limit of the verifier criteria to the measured LambdaG training time; the criteria were committed earlier, in a41839b3, but this inclusion was committed together with the fold-0 M1 result, in de6d420c, so the repository history alone does not show that it came first.
- Report-only file behind the order-sign rate of M2 (Section 3.4; post hoc) under `20261010_f3_restore/`: `results/rv105g_order_sign_ko.json` (pairs of Table 2 whose two order scores differ in sign, per condition, written by `tools/rv105g_order_sign.py` from `results/f3m2_scores_ko.jsonl`); the verification triples of Section 3.4 kept only the order mean, so their rate is not reported.
- Report-only file behind the scale sensitivity of chrF and ending cosine (Limitations; rule fixed before computing) under `20261010_f3_restore/`: `results/rv119a_sensitivity_ko.json`, written by `tools/rv119a_sensitivity.py` from the own and untuned outputs at k = 8. Over the 294 paired own − untuned differences (chrF −1.52, ending cosine −0.021) the smallest gain found with power 0.8 (two-sided 0.05) is 1.29 chrF and 0.023 ending cosine, 0.99 and 0.68 of the next-author positive control (A.8) and 2.94 and 2.95 times the topic-matched one. Giving the untuned output word endings drawn from the author's training texts lowers both against the original (all words: chrF −12.59 [−13.14, −12.02], ending cosine −0.078 [−0.088, −0.069]; a quarter of the words: −3.18, −0.009), while its ending cosine to those training texts rises (0.709 to 0.778; outside the rule).
- Report-only files behind the second split (Sections 3.1 and 3.4) under `20261007_wiki_ns_av/`: `data/stats.json` (split counts), `results/rv90c_page_class_cross.json` (page-class crossing of the 736 triples, written by `rv90c_page_class_cross.py`), `results/baselines_cpu_scores.json` and `results/baselines_enc_scores.json` (baseline scores), `results/verifier_m2_fold{0..4}_8b_lr1e-5_scores.json` (M2 scores, folds 0 to 4), `results/d4a_sensitivity_v48a.json` (template and markup residue sensitivity, report only).
- Report-only files behind the encoder pair classifiers (Section 3.4) under `20261007_wiki_ns_av/`: `results/d4b_report.json` (intervals and readings), `results/pairclf_klue_roberta_base_fold{0..4}_scores.json` and `results/pairclf_koelectra_base_v3_fold{0..4}_scores.json` (scores), `results/pairclf_klue_roberta_base_fold{0..4}.csv` and `results/pairclf_koelectra_base_v3_fold{0..4}.csv` (per-fold AUC, validation accuracy, truncation shares, losses, seconds).
- Report-only files behind the budget-expanded encoder pair classifiers (Section 3.4) under `20261007_wiki_ns_av/`: `results/d4b2_report.json` (intervals and readings), `results/d4b2/select_klue_roberta_base.json` and `results/d4b2/select_koelectra_base_v3.json` (learning-rate selection), scores in `results/d4b2/pairclf_klue_roberta_base_lr1e-5_s0_fold{0..4}_scores.json`, `results/d4b2/pairclf_klue_roberta_base_lr2e-5_s0_fold{0..4}_scores.json`, `results/d4b2/pairclf_klue_roberta_base_lr3e-5_s0_fold{0..4}_scores.json`, `results/d4b2/pairclf_klue_roberta_base_lr1e-5_s1_fold{0..4}_scores.json`, `results/d4b2/pairclf_klue_roberta_base_lr1e-5_s2_fold{0..4}_scores.json`, `results/d4b2/pairclf_koelectra_base_v3_lr1e-5_s0_fold{0..4}_scores.json`, `results/d4b2/pairclf_koelectra_base_v3_lr2e-5_s0_fold{0..4}_scores.json`, `results/d4b2/pairclf_koelectra_base_v3_lr3e-5_s0_fold{0..4}_scores.json`, `results/d4b2/pairclf_koelectra_base_v3_lr1e-5_s1_fold{0..4}_scores.json`, `results/d4b2/pairclf_koelectra_base_v3_lr1e-5_s2_fold{0..4}_scores.json`, and per-fold AUC, validation accuracy, cut shares, losses and seconds in `results/d4b2/pairclf_klue_roberta_base_lr1e-5_s0_fold{0..4}.csv`, `results/d4b2/pairclf_klue_roberta_base_lr2e-5_s0_fold{0..4}.csv`, `results/d4b2/pairclf_klue_roberta_base_lr3e-5_s0_fold{0..4}.csv`, `results/d4b2/pairclf_klue_roberta_base_lr1e-5_s1_fold{0..4}.csv`, `results/d4b2/pairclf_klue_roberta_base_lr1e-5_s2_fold{0..4}.csv`, `results/d4b2/pairclf_koelectra_base_v3_lr1e-5_s0_fold{0..4}.csv`, `results/d4b2/pairclf_koelectra_base_v3_lr2e-5_s0_fold{0..4}.csv`, `results/d4b2/pairclf_koelectra_base_v3_lr3e-5_s0_fold{0..4}.csv`, `results/d4b2/pairclf_koelectra_base_v3_lr1e-5_s1_fold{0..4}.csv`, `results/d4b2/pairclf_koelectra_base_v3_lr1e-5_s2_fold{0..4}.csv`.
- Report-only files behind the end-only and end-masked re-scoring (Appendix A.2, S1.2.7) under `20261007_wiki_ns_av/`: `results/d4c_report.json` (AUCs, intervals, reading), `results/d4c_variants_stats.json` (visible Hangul share and token counts), `variants/end_only2/results/verifier_m2_fold{0..4}_8b_lr1e-5_scores.json` and `variants/mask_end1/results/verifier_m2_fold{0..4}_8b_lr1e-5_scores.json` (scores), `variants/end_only2/results/verifier_m2_fold{0..4}_8b_lr1e-5.csv` and `variants/mask_end1/results/verifier_m2_fold{0..4}_8b_lr1e-5.csv` (per-fold AUC).
- Report-only files behind the matched English control (S1.2.2, S1.2.7) under `20261009_blog_en_ctrl/`: `results/d8_report.json` (paired differences, intervals, readings and the reference values of 3.4), `results/d8_blog_authorship.csv` and `results/d8_kowiki.csv` (AUC with intervals by panel, condition, feature and negative, 512-token shares, seconds), `results/d8_blog_authorship_scores.json` and `results/d8_kowiki_scores.json` (per-triple cosine scores), `results/d8_check.json` (reproduction check against the D2 values); triple ids and sampled authors in `02_data/reports/style_visibility_blog_authorship.json` and `02_data/reports/style_visibility_kowiki.json`.
- Verdict files behind the bullet study (Section 5) under `20261010_f3_restore/`: `results/m12_verdict_ko.json` (verifier retrained with imitation negatives, Appendix A.14) with its pairs `results/m12_pairs_fold{0..4}.json`, and `results/m13_verdict_ko.json` (bullet k curve at k = 2 and 32, Appendix A.15); the lines are rendered by `05_paper/wiki_av/scripts/render_m12.py` and `05_paper/wiki_av/scripts/render_m13.py`.
- Report-only file behind the kana count (`work/a2f/script_mix_count.json`): Report only, outputs containing Japanese kana (counted after the runs; of 294 outputs unless noted): Qwen3-8B untuned 0.3%, 8 texts in the prompt 0.3%, own adapter k = 2 3.4% (of 145), k = 8 5.8%, k = 32 5.5% (of 145), k = 8 held-out stop 0.0% (of 264), k = 32 held-out stop 0.0% (of 145); Gemma 3 12B untuned 0.3%, k = 8 0.7%; Qwen3-32B untuned 0.3%, k = 8 2.7%.
- Report-only file behind the template and markup residue of the second split (`03_experiments/runs/20261007_wiki_ns_av/results/d4a_sensitivity_v48a.json`): Template and markup residue on the second split (report only, not pre-specified): the namespace works keep substituted-template warning texts and wiki markup residue that the build did not strip. On the 597 of 736 triples whose three works carry neither, M2 0.8025 vs the best baseline re-chosen on that subset (word-final frequency on full text, 0.7446): +0.0579, 97.5% CI [+0.0241, +0.0913]; on the 139 flagged triples M2 0.7817 vs character 1-4 gram TF-IDF on the first 460 tokens 0.7061: +0.0757, 97.5% CI [+0.0118, +0.1446].
- Report-only file behind the per-fold calibration of Table 2 (`03_experiments/runs/20261010_f3_restore/results/rv29a_calibrated_ko.json`): the six calibrated contrasts of A.8, divided by the pooled within-group standard deviation of the same pairs instead of the gap, are +0.22 [+0.16, +0.28], +0.29 [+0.24, +0.34], +0.59 [+0.55, +0.65], +0.02 [−0.02, +0.06], +0.45 [+0.34, +0.57] and −0.62 [−0.73, −0.52].
- Report-only file behind the per-fold calibration of the k curve (`03_experiments/runs/20261010_f3_restore/results/rv29a2_calibrated_k_ko.json`): Calibrated per fold as in A.8 (report only; rule fixed before computing; intervals resample works and test triples within folds): own − other at k = 2, 8 and 32 is +0.07 [−0.03, +0.17], +0.12 [+0.07, +0.18] and +0.07 [+0.02, +0.11] gaps of that fold's same- to different-author M2 difference, at the k = 8 and 32 held-out stops +0.04 [−0.03, +0.11] and +0.08 [+0.03, +0.13], and for the three fixed budgets +0.12 [+0.08, +0.15], +0.12 [+0.06, +0.18] and +0.14 [+0.10, +0.18]; own − original at k = 2, 8, 32 and the k = 32 held-out stop is −0.28 [−0.36, −0.21], +0.02 [−0.02, +0.05], +0.03 [−0.02, +0.07] and −0.04 [−0.08, +0.00]; in pooled-SD units the first five are +0.10 [−0.04, +0.25], +0.18 [+0.11, +0.26], +0.10 [+0.03, +0.16], +0.06 [−0.04, +0.16] and +0.11 [+0.04, +0.18].
- Report-only file behind the per-fold calibration of the inflation index (`03_experiments/runs/20261010_f3_restore/results/r131_calibrated_ii_ko.json`, tool `tools/r131_calibrated_ii.py`): the A.11 values, the same contrasts divided by the pooled within-group SD, and the own adapter's calibrated II per fold.
- Report-only files behind the in-context GPT-4.1 and GPT-6.1 Sol baselines (A.8) under `20261010_f3_restore/`: `results/rv134a_strong_icl_ko.json` and `results/rv134b_strong_icl_ko.json`, written by `tools/rv134a_strong_icl.py` (options --run for GPT-4.1, the default, and --model openai/gpt-6.1-sol --run), scored by `f3m2_score.py` and summarised by `tools/rv134a_summary.py` (options --system bulleticlapi_gpt-4.1_k8_s0 and --system bulleticlapi_gpt-6.1-sol_k8_s0). GPT-6.1 Sol is a reasoning model, so temperature 0 does not make it deterministic; it was run once and scored as written. Values are GPT-4.1 / GPT-6.1 Sol. Each minus Qwen3-8B with 8 texts in the prompt: M2 +0.430 [+0.379, +0.480] / +0.810 [+0.750, +0.874]; minus the untuned model: M2 +0.009 [−0.037, +0.056] / +0.388 [+0.335, +0.445], chrF +2.75 [+2.29, +3.27] / +7.93 [+7.25, +8.74]. Degenerate outputs 0 / 2; a 40-character span shared with the author's texts in 1 / 4 works, with the original in 6 / 16, beyond the bullets in 2 / 13; GPT-4.1 also wrote the reference h_norm. Without the 16 Sol works sharing a span with the original (post hoc, rule fixed before the subset values, `results/rv135c_sol_copy_excluded_ko.json` from `tools/rv135c_sol_copy_excluded.py`; 278 works), own adapter minus Sol is M2 −0.012 [−0.069, +0.040] (not separated), chrF −9.10 [−9.98, −8.27], ending cosine −0.101 [−0.117, −0.085]; without them Sol is still closer to the original in chrF.
- Result files behind the writing-from-bullets test (Section 4) under `20261010_f3_restore/`: `results/f3b_summary_ko_fivefold.json`, `results/f3b_verdict_ko_bulletlora_Qwen3-8B-4bit_k8_es01_s0_fivefold.json`, `results/f3b_pairedboot_ko_bulletlora_Qwen3-8B-4bit_k8_es01_s0_vs_bulletlora-mismatch_Qwen3-8B-4bit_k8_es01_s0_fivefold.json`, `results/f3b_pairedboot_ko_bulletlora_Qwen3-8B-4bit_k8_es01_s0_vs_bulletbase_Qwen3-8B-4bit_s0_fivefold.json`, `results/f3b_pairedboot_ko_bulletlora_Qwen3-8B-4bit_k8_es01_s0_vs_bulleticl_Qwen3-8B-4bit_k8_s0_fivefold.json`; leak check of the bullet lists `results/f3b_bullet_leak_ko_fold0.json`, `results/f3b_bullet_leak_ko_fold1.json`, `results/f3b_bullet_leak_ko_fold2.json`, `results/f3b_bullet_leak_ko_fold3.json`, `results/f3b_bullet_leak_ko_fold4.json`; character n-gram re-scoring `results/rv2c_charverifier_ko.json`, `results/rv2c2_m2_stripped_ko.json`, `results/rv2j_m2_selfpair_ko.json`, `results/rv2f_clean_bullets_ko.json`, `results/a3_heldout_anchor_ko.json`, `results/a1_verdict_ko.json` (pre-specified k = 8 held-out stop), `results/rv6d_verdict_ko.json` (pre-specified k = 8 non-memorising regimes), `results/rv40e_grid_ko.json` (report-only k = 8 learning-rate × rank grid, Table A19), `results/rv60d_outer_ko.json`, `results/rv60d2_r32_ko.json`, `results/rv62c_calibrated_bases_ko.json`, `results/rv6e_mask_shared_ko.json` (report-only masked re-scoring of Table 2 own vs next), `results/rv32c_recurrent_mask_ko.json` (report-only re-scoring with recurring 5-character author strings also masked), `results/rv30f_topic_strata_ko.json` (report-only topic strata of Table 2 own vs next), `results/rv30f3_topic_matched_ko.json` (report-only topic-matched author; authors chosen in `results/rv30f3_topic_partner_ko.json`), `results/rv35f_lambdag_ko.json` (report-only LambdaG of three training regimes), `results/rv29a_calibrated_ko.json` (report-only per-fold calibration of the Table 2 M2 rows), `results/rv60c_ending_corrupt_ko.json` (report-only ending cosine of the controlled corruptions), `results/rv65b_platt_ko.json` (report-only per-fold Platt probabilities of the Table 2 own − next and own − untuned M2 rows), `results/rv29a2_calibrated_k_ko.json` (report-only per-fold calibration of the Table A22 and fixed-budget M2 rows), `results/rv32b_tost_ko.json` (report-only equivalence tests on that calibrated scale), `results/a4_seed_repeat_ko.json` (report-only repeat of the Table 2 own − next author M2 row with training seeds 1 and 2), `results/rv7e_overlap_k8_145.json` (Table A22 k = 8 Overlap on the 145 works), `results/rv6i_effect_sizes_ko.json` (effect sizes for the Table 2 M2 rows); Holm and Benjamini–Hochberg check over the 30 confirmatory verdicts `results/a04b_multiplicity_ko.json` (report only); own minus next author chrF and ending cosine over three seeds `results/rv38b_gold_own_next_ko.json` (report only); `results/rv38c_seed_work_boot_ko.json` (report only); the TOST intervals read at margins ±0.05 and ±0.15 gap `results/rv38e_tost_margins_ko.json` (report only); chrF with the bullet list's words dropped from output and original, and M2 own − next by bullet-overlap third `results/rv62e_masked_gold_ko.json` (report only); M2 of controlled corruptions of the original (paraphrase, shuffle, 25/50/75% prefix copy) `results/rv35e_corrupt_ko.json` (report only) and the same against the held-out anchor `results/rv35e6_heldout_corrupt_ko.json` (report only); Table 2's full line without fold 4 `results/rv58a_drop_fold4_ko.json` (report only); Table 2's texts rescored by Claude Opus 5.5 (tool `tools/rv93a_opus_table2.py`) `results/rv93a_opus_table2_ko.json` (report only); STYLL on the same bullets with GPT-4.1 and Qwen3-8B `results/rv40d_styll_ko.json` (report only; outputs `outputs/f3b/styll-gpt41_ko_works.jsonl` and `outputs/f3b/styll_Qwen3-8B-4bit_ko_works.jsonl`); own minus next with test bullet lists written by GPT-4.1 `results/rv36d_gpt_bullets_ko.json` and their word overlap with the original `results/rv36d_bullet_leak_ko.json` (report only); report-only figure `results/f3b_fig_recovery_ko_fivefold.png` (not in the paper); bullet lists and outputs under `outputs/f3b/`.
- Result files behind the degenerate-output resampling of the chosen grid cell (Appendix A.15) under `20261010_f3_restore/`: `results/rv73g_h0_ko.json` (the three readings and their reading rule), with the per-work M2 scores `results/rv73f_m2_scores_ko.jsonl` and the outputs `outputs/f3b/bulletlora_Qwen3-8B-4bit_k8_gl3e-5r16_s0_h0rs_ko_works.jsonl`, `outputs/f3b/bulletlora-mismatch_Qwen3-8B-4bit_k8_gl3e-5r16_s0_h0rs_ko_works.jsonl` and `outputs/f3b/bulletbase_Qwen3-8B-4bit_s0_h0rs_ko_works.jsonl`. The run's chain was stopped twice by its disk-space guard, which checks free disk before each step and writes no output: on 2026-10-27 it waited 46 minutes, stopped at 13:37 and was resumed at 13:56, and it waited 101 minutes, stopped at 17:41 and was resumed at 17:46. Both times the same chain script was restarted after disk space was freed; it skipped the finished steps and began with the step that had not started, so no step was recomputed or changed.
- Result files behind the shared-adapter H1 (Appendix A.15) under `20261010_f3_restore/`: `results/rv72c_h1_ko.json` (verdict on the redrawn outputs) with the per-fold training records `results/rv72b_train_h1shared_Qwen3-8B-4bit_s0_fold{0..4}.json`. The first run did not redraw degenerate outputs, against the pre-specified rule (the chain misread the H0 verdict), so it was set aside and the whole chain was rerun with redrawing; the verdict is the rerun's. The first run's values are the json's `greedy` entry (report only; the rerun's greedy outputs are identical to the first run's on 294 of 294 works in all three conditions), and its three lower bounds were also above zero: own − untuned chrF +1.18 [+0.14, +2.25], own − next M2 +0.204 [+0.144, +0.264], own − next ending cosine +0.026 [+0.005, +0.046].
- Result files behind the decoding check at the k = 8 held-out stop (Appendix A.8; report only): `03_experiments/runs/20261010_f3_restore/results/rv119h_decoding_ko.json` (from `03_experiments/runs/20261010_f3_restore/tools/rv119h_verdict.py`; the repetition-penalty and nucleus outputs are written by `03_experiments/runs/20261010_f3_restore/rv119h_decode.py`).
- Result files behind the word-ends-only verifier H2 (Appendix A.14) under `20261010_f3_restore/`: `results/rv72d_h2_verdict_ko.json` (verdict, per-fold AUCs and the report-only readings), the per-fold pairs `results/rv72d_h2_pairs_fold{0..4}.json` and the per-triple and per-work scores `results/rv72d_h2_scores_ko.jsonl`.
- Result files behind the LLM judges on the rating items (Appendix A.8; report only), from the repository root: `work/llm_judge/result.json` (verdicts, judge inclusion and report lines, from `work/llm_judge/aggregate_llm.py`), `work/llm_judge/answers.jsonl` (the 990 answers, written by `work/llm_judge/judge.py`), `work/llm_judge/orig_split.json` (the post hoc split of the original-versus-output judgments by visible breaks, from `work/llm_judge/orig_split.py`), `work/llm_judge/mix_sensitivity.json` (the adapter comparisons without script-mixed items, from `work/llm_judge/mix_sensitivity.py`) and `work/llm_judge/result_heldout.json` (the rerun with three held-out texts of the author shown, from `work/llm_judge/lj2b_aggregate.py`; items from `work/llm_judge/lj2b_items.py`, 882 answers in `work/llm_judge/answers_heldout.jsonl`). The two non-Anthropic judges (Appendix A.3, A.8) are in `03_experiments/runs/20260929_wiki_av/results/lj3_or_judges.json` (from `03_experiments/runs/20260929_wiki_av/lj3_or_judges.py`, with its ledger `03_experiments/runs/20260929_wiki_av/data/ledger_lj3.jsonl`); the post hoc answer-signed AUCs (Table A23 ‡) are in `03_experiments/runs/20260929_wiki_av/results/lj3d_signed_auc.json` (from `03_experiments/runs/20260929_wiki_av/lj3d_signed_auc.py`) and the Argon confidence means in `03_experiments/runs/20260929_wiki_av/results/lj3c_argon_conf.json` (from `work/lj3c/apply.py`). The Claude Opus 5.5 verifier baseline (Appendix A.3, Table A23) is in `03_experiments/runs/20260929_wiki_av/results/lj1_opus_lip.json` (from `03_experiments/runs/20260929_wiki_av/lj1_opus_lip.py`; per-pair scores in `03_experiments/runs/20260929_wiki_av/results/lj1_opus_lip_scores.json`), and the counts of calls re-run after a login or usage-limit stop in `03_experiments/runs/20260929_wiki_av/results/lj1c_reruns.json` (from `work/lj1c/apply.py`). The kana count of the writing-from-bullets outputs (bullet k curve appendix, report only) is `work/a2f/script_mix_count.json`, from `work/a2f/script_mix_count.py`.
- Result files behind the model-family check (Section 5, Appendix A.12) under `20261010_f3_restore/`: `results/m7_gemma-3-12b-it-4bit_bullet_summary_fivefold.json` and `results/m7_Qwen3-32B-4bit_bullet_summary_fivefold.json` (bullet-to-text, folds 0 to 4; the fold 0 files `results/m7_<model>_bullet_summary.json` hold the fold 0 readings) and `results/v17a_preamble_sensitivity_ko.json` (output form, report only); the lines are rebuilt by `05_paper/wiki_av/scripts/m7_lines.py`.
- Result files behind the English Wikipedia talk check (Section 5, Appendix A.13) under `20261010_f3_restore/`: `results/f3ben_summary_en.json`, `results/f3ben_verdict_en.json` and `results/f3ben_nondegen_en.json` (bullet-to-text) and `results/v10c_segment_audit_en.json` (segment lengths); the lines are built by `05_paper/wiki_av/scripts/e8_lines.py`.
- Report-only file behind the TinyStyler comparison on the 160 English authors (Appendix A.13; decisions 2026-10-29) under `20261010_f3_restore/`: `results/rv40d5_tinystyler_en.json` (every reading, built by `tools/rv40d5_report.py` from `results/f3ben2_summary_en_rv40d5.json`); full readings: TinyStyler on the 160 authors (decisions 2026-10-29, report only; input = the No adapter output, style = the mean Wegmann embedding of the 8 training texts): own adapter minus TinyStyler, LUAR +0.0164 [+0.0101, +0.0229], EN-M2 +0.740 [+0.686, +0.790], chrF +4.48 [+3.74, +5.24]; TinyStyler minus No adapter, LUAR −0.0031 [−0.0084, +0.0022], EN-M2 −0.138 [−0.174, −0.102]; TinyStyler minus the original, LambdaG (t) −3.63 [−4.55, −2.74], EN-M2 (h) −0.794 [−0.855, −0.736]. Style-Embedding, which TinyStyler conditions on, favours it: own adapter minus TinyStyler −0.0780 [−0.0911, −0.0647].
- Report-only file behind the benchmark lead-in (Section 3) under `20261010_f1_pairs/`: `results/f1_stats.json` (works, pairs, authors per fold, work flags, lengths after cleaning).
- Report-only files behind Section 3.4 (diagnostic study, all produced before the wiki benchmark; read by `05_paper/wiki_av/scripts/render_d7.py`): `04_eval/validation/en_failure_luar.csv` (STYLL shards; still read by the renderer, no longer quoted since the matched English control of S1.2.2 replaced the STYLL comparison), `04_eval/validation/ko_failure_encoders.csv` and `04_eval/validation/ko_failure_encoders_diff.csv` (encoders by window and input variant), `04_eval/validation/ko_failure_cpu_k3d.csv` and `04_eval/validation/ko_failure_cpu_diff.csv` (surface features by window and variant), `04_eval/validation/ko_style_features_eval_k3d.csv` and `04_eval/validation/ko_style_features_eval_k3d_ablation.csv` (feature groups and ablation), `04_eval/validation/ko_kfold_baseline.csv` (five-fold word-final frequency); under `20260926_ko_style_encoder/`: `data/stats.json` (fixed split), `data/kfold/stats.json` (five folds), `results/k6b2_auc.csv` and `results/k6b2_diff.csv` (contrastive encoder), `results/b2_auc.csv` and `results/b2_diff.csv` (frozen LLM embeddings).
- Report-only files behind the hidden-context line of the Limitations section ("Hidden context in bullet-list calls", full line in the appendix): `work/mr17b/contam_scan.py` (finds the calls whose prompt token count shows the connector context; writes `work/mr17b/contam_ids.json` and `work/mr17b/contam_summary.json`), `work/mr17b/within_author.py` with `work/mr17b/within_author.json` (own minus next without the affected works) and `work/mr17g/sens.py` with `work/mr17g/sens.json` (every English talk-page verdict of Appendix A.13 re-read without the affected works).
- Report-only files behind the worked example, the cost statement and the human evaluation plan: `work/a012d3/pick_example.py` (selection of the worked example, run before any text was read), `03_experiments/costs.md` and the per-run cost ledgers (every OpenRouter and Claude Code call with token counts and cost; subscription calls at zero cost), `00_plan/human_eval_plan.md` section 12 (rater inclusion and verdict rules of the human evaluation, fixed before any response) and `05_paper/wiki_av/scripts/render_d8.py` (renders the matched English control lines).
- Report-only files behind the compute total (Checklist C1): `05_paper/wiki_av/scripts/compute_total.py` (sums the wall-clock times the training, generation and scoring tools printed in the run logs it lists; no new run) and `03_experiments/runs/20261010_f3_restore/results/rv3d_compute_total.json` (hours per study and the logs read).
- Report-only files behind the ethics facts (Ethics statement, Appendix A.6 and the worked example): `05_paper/wiki_av/scripts/ethics_facts.py` (counts the authors aged 13 to 17 in the English blog control from the corpus age field and looks up the revision of the worked example in the released index; no model) and `03_experiments/runs/20261010_f3_restore/results/rv2g_ethics_facts.json`.
- Report-only file behind the pre-training exposure dates (Limitations and Appendix A.9): `05_paper/wiki_av/scripts/eval_dates.py` (reads the date of the first signed comment of each of the 294 bullet-study works from the processed work files and compares it with the base-model release dates written in the script; no model) and `03_experiments/runs/20261010_f3_restore/results/rv2i_eval_dates.json`.
- Report-only files behind the membership-inference test (Limitations and Appendix A.9): `03_experiments/runs/20261010_f3_restore/tools/rv2i4b_membership.py` (Min-K%++ as in zhang-2025-minkpp, Min-K% and mean log-probability of the untuned Qwen3-8B over the first 400 tokens; sets, bootstrap and readings fixed in `00_plan/decisions.md` before scoring) and `03_experiments/runs/20261010_f3_restore/results/rv2i4b_membership_ko.json` (AUCs, paired author differences and the sentence quoted in Appendix A.9), with per-text scores and no text in `03_experiments/runs/20261010_f3_restore/results/rv2i4b_scores_ko.jsonl`.
- Report-only files behind the register check (Section 3.1, "Why this register"): `02_data/reports/style_visibility_summary.json` (per corpus: sampled authors, character n-gram AUC, content-only AUC and their difference), built with the per-corpus triple files by `02_data/scripts/style_visibility.py`.
- Settings files re-read by `05_paper/wiki_av/scripts/verify_numbers.py` for every training, split and evaluator setting quoted in Sections 3.1 to 3.4 and the Limitations section: `lora_fold_lr1e-5.yaml` (M2 LoRA), `make_wiki_folds.py` (fold, pair and truncation constants), `baselines_cpu.py` and `04_eval/validation/ko_failure_cpu.py` (word-final features) and `03_experiments/runs/20260929_ko_pair_verifier/baseline_lambdag.py` (LambdaG call).

## S1.1 Worked example in Korean (full text of the Section 3.2 example)

- Selection (rule fixed before the texts were read; the selection script is listed above in this supplement): the 294 works sorted by the M2 score of the own k = 8 adapter, the middle tenth kept, the shortest original taken. The texts below are verbatim: the bullet list given to every condition, the original (h_norm) and the two adapters' outputs; " / " marks a line break; English translations are ours. No user is named in any of them. Source and licence: the original is a 2020 comment on a Korean Wikipedia forum archive page, under CC BY-SA 4.0; the contributor is credited through the page history of its revision rather than by name (a URL to the revision is an attribution the Wikimedia Terms of Use, under Licensing of Content, accept), and that URL is in the ethics-facts file of supplementary material S1 rather than in the paper, the only change is the orthographic normalisation of Section 3.2, and the quoted comment, our translation and the bullet list and outputs made from it stay under CC BY-SA 4.0.
- Bullet list (Claude Sonnet 5.5, from the original):
  - 일방적이고 작위적인 번역 방식에 대한 비판적 입장과 지양 필요성 주장
  - 가능한 한 번역어를 사용하자는 권고
  - 번역어 사용의 전제 조건으로, 해당 단어가 온라인·오프라인에서 실제로 널리 쓰이는 단어여야 한다는 요구
  - 사례 1: 위키백과의 "백과"는 일상에서 널리 쓰이는 단어와 용법·의미가 동일하여 자연스럽게 수용됨
  - 사례 2: "바깥 고리"의 "바깥"과 "고리"는 두 단어 모두 실제 쓰이는 용법·의미와 거리가 있어 어색한 번역이 됨
  - 사례 2를 전제 조건의 필요성을 보여 주는 적절한 예시로 제시
  - Translation: critical stance on one-sided, contrived translation practice and the claim that it should be avoided / a recommendation to use translated terms where possible / the requirement, as a precondition, that the word be one actually in wide use online and offline / Case 1: "백과" ('encyclopedia') in 위키백과 ('Wikipedia') has the same usage and meaning as the everyday word and is accepted naturally / Case 2: in "바깥 고리" ('external link', literally 'outside ring') both "바깥" and "고리" are far from their actual usage and meaning, so the translation is awkward / Case 2 given as a fitting example of why the precondition is needed.
- Original (h_norm): 그래서 이런 식의 일방적이고 작위적인 번역 행태는 지양되어야 한다고 생각하고, 가급적 번역된 표현을 사용하되 그것이 실제 온, 오프라인상에서 두루 쓰이고 있는 단어라는 전제를 달아야 한다고 생각합니다. 위키백과에서 백과는 실제 우리가 두루 쓰는 백과라는 단어와 용법과 의미가 동일하기 때문에 자연스럽게 다가오지만 바깥 고리에서 바깥, 고리 두 단어 모두 우리가 실제 쓰고 있는 단어의 용법과 의미와는 동떨어져 있기 때문에 어색한 번역이 되는 것이 좋은 예가 되겠지요.
  - Translation: So I think this kind of one-sided, contrived translation practice should be avoided, and that we should use translated terms where possible but add the condition that the word is one in wide use on- and offline. In 위키백과, 백과 has the same usage and meaning as the word 백과 we all use, so it comes across naturally, but in 바깥 고리 both words, 바깥 and 고리, are far from the usage and meaning of the words we actually use, so it becomes an awkward translation; that would be a good example.
- Own adapter (k = 8, stopped at training loss 0.1): 이 토론에 드리겠습니다. / 일방적인 작위적인 번역 방식은 척결되야 한다고 생각합니다. 번역어 사용을 권고하지만, 그 전제 조건은 해당 단어가 온라인, 오프라인에서 실제로 널리 쓰이고 있는 단어여야 한다고 생각합니다. 예를 들면 위키백과의 '백과'는 일상에서 널리 쓰이는 단어고 의미도 같으니 자연스럽게 수용됩니다만 '바깥 고리'의 '바깥'과 '고리'는 모두 일상에서 쓰는 언어와 의미에 차이가 있어 어색한 번역이 됨을 보여주듯이 번역어 사용에 있어 전제 조건이 있어야 한다고 생각합니다.
  - Translation: I'll give [my view] to this discussion. / I think one-sided, contrived translation practice must be stamped out (척결되야, a non-standard spelling, kept as generated). I recommend using translated terms, but I think the precondition must be that the word is one actually in wide use online and offline. For example, '백과' in 위키백과 is an everyday word with the same meaning, so it is accepted naturally, but '바깥' and '고리' in '바깥 고리' both differ in meaning from everyday language, so it becomes an awkward translation; as this shows, I think there must be a precondition for using translated terms.
- Next author's adapter (the mismatched control): 일방적이고 작위적인 번역 방식은 위키백과의 목적에悖하고, 오히려 독자의 오해를 일으키는 작용을 합니다. 가능한 한 번역어를 사용하자는 권고는 널리 쓰이는 단어와 표현만이 위키백과의 정확성과 접근성을 높일 수 있기 때문입니다. 번역어 사용의 전제 조건은 해당 단어가 온라인·오프라인에서 실제로 널리 쓰이거나 있는 것이라는 겁니다. / 사례 1: 위키백과의 "백과"는 일상에서 널리 쓰이는 단어와 용법·의미가 같아 자연스럽게 수용됩니다. / 사례 2: "바깥 고리"의 "바깥"과 "고리"는 두 단어 모두 실제 쓰이는 용법과 의미와 괜 far away, ring (그리고 고리라는 것도 약간 그렇지만) 괜한 번역이 되어 어색합니다. 이 사례가 전제 조건의 필요성을 보여주는 적절한 예시가 되겠네요.
  - Translation: One-sided and contrived translation practice 悖 [a Chinese character, 'runs against'] Wikipedia's purpose and instead leads readers to misunderstand. The recommendation to use translated terms where possible is because only widely used words and expressions can raise Wikipedia's accuracy and accessibility. The precondition for using translated terms is that the word is actually widely used or exists online and offline. / Case 1: "백과" in 위키백과 has the same usage and meaning as the everyday word and is accepted naturally. / Case 2: in "바깥 고리", "바깥" and "고리" are both, from their actual usage and meaning, [a fragment] far away, ring (and 고리 is somewhat like that too) a needless translation, so awkward. This case would be a fitting example of why the precondition is needed.
- What the example shows (report only): the own output keeps the original's order and drops the list labels; it says 생각하- ('I think') three times, the original twice and the next author's output never. The next author's output keeps the labels "사례 1:" and "사례 2:" of the bullets, adds a reason the bullets do not give (accuracy and accessibility), and leaves a Chinese character and English words in the Korean text. M2 scores the own output above the next author's.

## S1.2 Subsections of Appendix A.1 (encoder diagnostic study on the literary corpus)

### S1.2.1 Setup

- Corpus: original works by Korean authors from Korean Wikisource plus a public set of 1930s novel scenes (MIT licence), restricted to modern orthography, with pen names merged, overlapping works removed and wiki markup cleaned: 994 works cut into 49,632 chunks of about 464 characters. Fixed author-disjoint split: 24 held-out authors, 8 development, 38 training. The five author-disjoint folds of 3.4 cover 70 authors and pool 358 era-matched cross-work pairs and 141 within-work pairs.
- Anchors: an episode is the mean embedding of m = 4 chunks of one work; the positive is another work by the same author and the negative a work by a different author of the same genre born within ten years (era-matched; 173 pairs on the fixed split). Within-work pairs (84 on the fixed split) compare two episodes of the same work and measure content leakage: a representation that tracks content scores them high while scoring cross-work pairs low. The metric is ROC-AUC of cosine similarity with bootstrap 95% intervals; differences are paired bootstraps on the same pairs. This section rounds to three decimals, so the five-fold word-final frequency of 3.4 (0.7026) reads 0.703 here.
- Input variants: the full chunk (up to 512 tokens) or its first 32 tokens (the LUAR-MUD default window); the masking unit is each maximal Hangul run, and the ending of a run of length L is its last min(n, L − 1) characters, a lone syllable counting entirely as ending: end-only (n = 2) keeps the ending and masks the stem together with every non-Hangul letter and digit, end-masked (n = 1) masks the last character of each run and keeps the rest; spacing and punctuation are kept in both. The word-final frequency is the feature of Section 3.4 (word-final character and punctuation frequencies compared by cosine), with the vocabulary and standardisation from chunks of the training authors.

### S1.2.2 The same encoder on English and Korean

- Matched English control (report only; rule fixed before the run): one triple rule, one input length and one negative rule on both languages. A triple takes an anchor and a positive from one author and, as negative, the text of another sampled author whose content TF-IDF is nearest to the positive; texts are cut to 460 Qwen3 tokens as in Section 3.4, and every score is the cosine similarity of the two texts' embeddings or feature vectors. On 998 triples drawn from 500 sampled authors of the Blog Authorship Corpus (blogger.com posts of 2004; schler-2006-blog), LUAR-MUD scores 0.7918 [0.7725, 0.8118] against 0.6336 [0.6098, 0.6566] for character 1-4 gram TF-IDF, a paired difference of +0.1582 (97.5% CI [+0.1355, +0.1801]): the encoder is above the surface feature. On 1,000 triples drawn with the same rule from 500 sampled authors of the Korean Wikipedia comments of Section 3.1 (content-nearest negatives rather than the same-page negatives of the benchmark), the same encoder scores 0.5376 [0.5123, 0.5619] against 0.6605 [0.6379, 0.6853], −0.1229 (97.5% CI [−0.1483, −0.0980]): the encoder is below the surface feature. The reading takes the 97.5% bound of a paired triple bootstrap (two panels) and was fixed before the run. Without authors under 18 (the 323 triples of A.10) the English difference is +0.1896 (97.5% CI [+0.1531, +0.2232]), the same reading. On a new sample drawn only from authors aged 18 or over (1,000 triples, 500 authors; same rules, fixed before sampling; character n-gram weights fitted on these triples) the English difference is +0.1957 (97.5% CI [+0.1761, +0.2160]), the same reading; bge-m3 minus character n-grams is −0.0056 (97.5% CI [−0.0239, +0.0139]; not separated) and mStyleDistance minus character n-grams −0.0684 (97.5% CI [−0.0936, −0.0438]; below). The 998 triples stay the reported sample because they were drawn before the run.
- Report-only comparisons: bge-m3 is not separated from character n-grams on English blog posts (0.6385, +0.0049, 97.5% CI [−0.0160, +0.0248]) and below character n-grams on Korean wiki comments (0.5595, −0.1010, 97.5% CI [−0.1244, −0.0790]); mStyleDistance, the multilingual style encoder, is below character n-grams on English blog posts (0.5980, −0.0356, 97.5% CI [−0.0629, −0.0084]) and below character n-grams on Korean wiki comments (0.5379, −0.1226, 97.5% CI [−0.1549, −0.0917]). On the 323 of the 998 English triples whose three texts are all by authors aged 18 or over (A.10; both comparisons fixed before computing, placed here after the values were known; character n-gram weights as fitted on all 998), bge-m3 minus character n-grams is +0.0357 (97.5% CI [+0.0021, +0.0708]; above) and mStyleDistance minus character n-grams −0.0439 (97.5% CI [−0.0901, +0.0021]; not separated); neither reading is the one on all 998 triples. Full-length input and the alternative negatives (the content-nearest post within the same industry-and-age group on the blogs and a same-page comment where one exists on the wiki) give the main pair the same reading on both panels. After the 460-token cut, 96.8% of the Korean texts still exceed the 512-token limit of LUAR-MUD's own tokenizer against 0.3% of the English texts. LUAR-MUD was trained on English Reddit posts, so its English advantage does not separate the model from the language (A.9).

### S1.2.3 Content leakage

- Content leakage (fixed split, 512 tokens): LUAR-MUD scores 0.581 [0.523, 0.639] across works but 0.929 [0.888, 0.962] within a work; bge-m3 0.579 [0.511, 0.638] across and 0.989 [0.972, 0.999] within. The word-final frequency scores 0.690 across and 0.949 within, so its within-work advantage is far smaller.
- Pooled over the five folds (358 cross-work and 141 within-work pairs), the pattern repeats without any training: bge-m3 0.563 across versus 0.989 within; an untrained Korean sentence encoder (ko-sroberta-multitask) 0.618 versus 0.987; the best frozen LLM embedding (Qwen3-Embedding-4B; layer, pooling and centring chosen by cross-validation over the other folds) 0.641 versus 0.962; the word-final frequency 0.703 versus 0.979.
- Reading: every neural representation we measured, frozen here or trained in S1.2.6, scores within-work pairs near the ceiling while cross-work pairs of the same author stay far below. The representations track what a text is about, and an author's other works are about something else.

### S1.2.4 Truncation

- Truncation (512 minus 32 tokens, paired, fixed split): across works LUAR-MUD +0.039 [−0.016, +0.097], bge-m3 +0.050 [+0.023, +0.082], the word-final frequency +0.136 [+0.071, +0.196] and character 1-4 gram TF-IDF fitted on held-out text +0.086 [+0.055, +0.121]; within a work LUAR-MUD +0.249 [+0.177, +0.324] and bge-m3 +0.171 [+0.119, +0.232]. At 32 tokens LUAR-MUD sees 15.2 characters and bge-m3 52.4. A longer window helps every method and helps the within-work (content) score most, but at 512 tokens the encoders (0.581 and 0.579) still trail the word-final frequency (0.690), so truncation is necessary but not sufficient.

### S1.2.5 Morphological position

- Interpretable features (fixed split, full text): the word-final frequency alone 0.690 [0.637, 0.745]; character 1-4 gram TF-IDF fitted on held-out text 0.634 [0.573, 0.693]; all nine feature groups (716 dimensions) 0.673 [0.617, 0.726], and 0.712 [0.654, 0.759] against genre-matched negatives. Leave-one-group-out deltas (AUC of all groups minus AUC without the group): last-two-character counts +0.035 [+0.013, +0.060], the only group whose interval excludes zero; punctuation +0.014 [−0.006, +0.035]; final endings −0.015 [−0.035, +0.001]; particles −0.002 [−0.011, +0.007].
- Keeping only the last two characters of each Hangul run (end-only) versus masking the last character of each run (end-masked), 512 tokens: the word-final frequency scores 0.668 end-only against 0.627 end-masked (+0.040 [−0.013, +0.095]; on an earlier anchor set of 63 pairs with m = 8 the same contrast is +0.193 [+0.100, +0.289]); bge-m3 scores 0.530 against 0.584 (−0.054 [−0.084, −0.026]) and LUAR-MUD 0.600 against 0.580 (+0.020 [−0.009, +0.051]). The word-final signal is recoverable from explicit counts, but bge-m3 does not use it: it loses accuracy when only word ends remain and loses none when they are masked.

### S1.2.6 Training does not put an encoder above the word-final frequency

- Training does not put an encoder above the word-final frequency: the contrastive encoder is no better than it (the interval includes zero), and frozen LLM embeddings stay below it. Author-level contrastive fine-tuning of ko-sroberta-multitask (InfoNCE over episodes, same-author different-work positives, same-genre hard negatives, same-work pairs excluded) raises era-matched cross-work AUC from 0.588 to 0.630 (+0.042 [+0.003, +0.083]) and genre-matched from 0.619 to 0.699 (+0.080 [+0.038, +0.124]), but is no better than the word-final frequency (−0.060 [−0.118, +0.000]; the interval includes zero) and no better than the nine-group feature model (−0.043 [−0.101, +0.012]; the interval includes zero), while within-work AUC rises from 0.987 to 0.998. Frozen LLM embeddings pooled over the five folds trail the word-final frequency under every layer, pooling and centring setting we tried; the best (Qwen3-Embedding-4B) is −0.061 [−0.098, −0.024] below it (the interval excludes zero), +0.079 [+0.047, +0.111] above bge-m3 and indistinguishable from the untrained Korean sentence encoder (+0.024 [−0.005, +0.054]).

### S1.2.7 What this means for the wiki benchmark

- Three causes separate above: content leakage (the main one), truncation and a word-final signal that public encoders do not use. The matched English control (S1.2.2) places the failure on the Korean side: with the same triple rule, input length and negative rule, LUAR-MUD is +0.1582 above character n-grams on English blog posts and −0.1229 below them on Korean wiki comments.
- On the literary corpus itself the LoRA pair verifier also stays below the word-final frequency (Section 3.4), so there no learned model we tried beats it; on unedited wiki comments the verifier does (Section 3.4). On the second wiki split, re-scoring the verifier on end-only and end-masked inputs (A.2; report only, no re-training) gives 0.6455 end-only against 0.6288 end-masked (+0.0167, 97.5% CI [+0.0001, +0.0334]), at the boundary of the rule, so we read it as consistent with, not as evidence of, A.2's reading that the wiki margin draws on word-final information; on word ends alone the verifier falls below the best surface baseline.
- Diagnostic study (Section 3.4): report-only; the literary-corpus measurements were produced before the wiki benchmark and the English control of S1.2.2 after it; one literary corpus of authors active mostly in the first half of the twentieth century, few training authors with more than one work on the fixed split, an English control (S1.2.2) that shares the triple rule, input length and negative rule but is scored by LUAR-MUD, an encoder trained on English Reddit posts, so the English advantage does not separate the model from the language, and whose 460-token cut covers more characters of English than of Korean, no second agglutinative language, the cleaning and test-author changes between the first and second anchor sets were confounded, and the end-only and end-masked test on the wiki verifier (Section 3.4, S1.2.7) is report-only: one seed, the two variants of S1.2.5, no re-training on masked text, token counts grow without truncation (median 370 → 525 end-only, 436 end-masked), and end-only also masks digits and Latin characters while end-masked keeps them.

## S1.3 Second-split fold files and rebuild of the namespace pages (moved from Appendix A.10)

- For the second split we release the fold files with work and author ids and hashed page keys only, because user-talk page titles are user names or IP addresses and some project-page subtitles contain user names; the page keys use the same unsalted truncated SHA-1 as the ids in the repository and are keyed in the released copies, as above.
- For the namespace pages we release the same two id lists (per fetched revision: hashed page key and parsed comment count; per work) and a rebuild script that fetches the revisions by id, re-parses them with the single signature pattern used for every namespace page (the wider forum pattern, so no per-page flag), applies the same filters and compares every work hash; because the duplicate and boilerplate filters run over the pooled comments, the rebuild needs every listed revision that yields at least one parsed comment, not only the pages that end up in works (9,849 of the 24,834 listed revisions yield none, and the script can skip them). A rebuild from the stored revisions reproduces the namespace corpus byte for byte.


==> anc/timestamp/head_9a611047.txt <==
9a611047b7a7f0a0430fc79c5f725c2df4bbb869


==> anc/timestamp/head_a162674c.txt <==
a162674c41108dc55588201926eea126a75d320b

